Inference on Agreement Among Analytical Specifications

When several analyses of the same data give different estimates, it is often unclear how much disagreement remains at the population level. We study the smallest interval containing a prescribed weight of population effects and construct simultaneous confidence bounds for its width. The two endpoints have different mathematical structures. The lower endpoint is determined by shortest paths and a weighted maximum-flow problem, whereas the upper endpoint must account for competing subsets within a common feasible configuration. We characterize the sharp upper endpoint via linear programs and present a case in which a simpler upper bound is arbitrarily loose relative to it. The bands require neither a reference analysis nor a unique optimal subset. Simulations illustrate the advantage of paired contrasts and the failure of selected pointwise intervals. In experimental earnings data, the nominal band supports agreement on at least half of the outcome definitions within 1,000 dollars, although the estimated full range is 1,395 dollars.

==> anc/audit/STATUS.json <==
{
  "mode": "research",
  "simulation": "complete",
  "numerical_audit": "complete",
  "sharp_simulation": "complete",
  "real_data": "complete",
  "complete": true,
  "elapsed_seconds_this_invocation": 340.659499345
}

==> anc/audit/configuration.json <==
{
  "version": "1.0.0",
  "mode": "research",
  "config": {
    "reps": 1000,
    "chunk": 50,
    "draws": 120000,
    "audit_reps": 12,
    "sharp_reps": 150,
    "boot": 10000
  },
  "seed": 20261129,
  "alpha": 0.05,
  "scenarios": [
    {
      "shape": "tie",
      "dependence": "independent",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S01",
      "id": 1
    },
    {
      "shape": "tie",
      "dependence": "independent",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S02",
      "id": 2
    },
    {
      "shape": "tie",
      "dependence": "common",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S03",
      "id": 3
    },
    {
      "shape": "tie",
      "dependence": "common",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S04",
      "id": 4
    },
    {
      "shape": "tie",
      "dependence": "signed",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S05",
      "id": 5
    },
    {
      "shape": "tie",
      "dependence": "signed",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S06",
      "id": 6
    },
    {
      "shape": "core",
      "dependence": "independent",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S07",
      "id": 7
    },
    {
      "shape": "core",
      "dependence": "independent",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S08",
      "id": 8
    },
    {
      "shape": "core",
      "dependence": "common",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S09",
      "id": 9
    },
    {
      "shape": "core",
      "dependence": "common",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S10",
      "id": 10
    },
    {
      "shape": "core",
      "dependence": "signed",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S11",
      "id": 11
    },
    {
      "shape": "core",
      "dependence": "signed",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S12",
      "id": 12
    },
    {
      "shape": "gradient",
      "dependence": "independent",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S13",
      "id": 13
    },
    {
      "shape": "gradient",
      "dependence": "independent",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S14",
      "id": 14
    },
    {
      "shape": "gradient",
      "dependence": "common",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S15",
      "id": 15
    },
    {
      "shape": "gradient",
      "dependence": "common",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S16",
      "id": 16
    },
    {
      "shape": "gradient",
      "dependence": "signed",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S17",
      "id": 17
    },
    {
      "shape": "gradient",
      "dependence": "signed",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S18",
      "id": 18
    },
    {
      "shape": "tie",
      "dependence": "common",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        2,
        1,
        2,
        1,
        1
      ],
      "law": "Bounded",
      "scenario": "S19",
      "id": 19
    },
    {
      "shape": "core",
      "dependence": "common",
      "n": 100,
      "m": 6,
      "weights": [
        1,
        2,
        1,
        2,
        1,
        1
      ],
      "law": "Bounded",
      "scenario": "S20",
      "id": 20
    },
    {
      "shape": "tie",
      "dependence": "common",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        2,
        1,
        2,
        1,
        1
      ],
      "law": "Bounded",
      "scenario": "S21",
      "id": 21
    },
    {
      "shape": "core",
      "dependence": "common",
      "n": 500,
      "m": 6,
      "weights": [
        1,
        2,
        1,
        2,
        1,
        1
      ],
      "law": "Bounded",
      "scenario": "S22",
      "id": 22
    },
    {
      "shape": "core",
      "dependence": "common",
      "n": 100,
      "m": 10,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S23",
      "id": 23
    },
    {
      "shape": "core",
      "dependence": "common",
      "n": 500,
      "m": 10,
      "weights": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "law": "Gaussian",
      "scenario": "S24",
      "id": 24
    }
  ],
  "environment": {
    "python": "3.13.18 (main, Oct 26 2026, 15:28:15) [GCC 13.3.0]",
    "numpy": "2.4.6",
    "pandas": "2.2.3",
    "scipy": "1.16.3",
    "matplotlib": "3.10.0",
    "platform": "Linux-6.6.159+-x86_64-with-glibc2.39"
  }
}

==> anc/audit/data_provenance.json <==
{
  "source_page": "https://users.nber.org/~rdehejia/nswdata.html",
  "sources": [
    {
      "url": "https://vincentarelbundock.github.io/Rdatasets/csv/causaldata/nsw_mixtape.csv",
      "sha256": "72efd333a4b94a2bee55149d3542021d0adde03201d010ebe971e3e863360cd6"
    }
  ],
  "validated_sha256": "1314fa88c7f1733452bce1b3cc69668c7c7cce2999305bebbcddd4f5e364f4e5",
  "n": 445,
  "n_treated": 185,
  "n_control": 260,
  "failed_attempts": [],
  "downloaded_utc": "2026-11-29T15:14:53.139078+00:00",
  "uncapped_difference_usd": 1794.3423818501024
}

==> anc/audit/flow_audit.json <==
{
  "seed": 20261130,
  "regions": 120,
  "dimensions": [
    2,
    9
  ],
  "threshold_comparisons": 1144,
  "profile_comparisons": 2011,
  "arithmetic": "integer",
  "status": "passed"
}


==> anc/audit/gaussian_calibration.csv <==
scenario,critical,draws,bonferroni
S01,2.83477270152235,120000,2.935199468866706
S02,2.8309421194397197,120000,2.935199468866706
S03,2.825596823607024,120000,2.935199468866706
S04,2.827253867598146,120000,2.935199468866706
S05,2.7438075466907232,120000,2.935199468866706
S06,2.7379259502305633,120000,2.935199468866706
S07,2.8358737600318276,120000,2.935199468866706
S08,2.8437098589945844,120000,2.935199468866706
S09,2.837885837781611,120000,2.935199468866706
S10,2.8278961951121273,120000,2.935199468866706
S11,2.7427303611117226,120000,2.935199468866706
S12,2.742855424629325,120000,2.935199468866706
S13,2.844518706280099,120000,2.935199468866706
S14,2.8352707993989585,120000,2.935199468866706
S15,2.8301005247053883,120000,2.935199468866706
S16,2.825786768107545,120000,2.935199468866706
S17,2.7354275510857726,120000,2.935199468866706
S18,2.7483373632121193,120000,2.935199468866706
S23,3.145896738233293,120000,3.2607674884205213
S24,3.143824512088449,120000,3.2607674884205213


==> anc/audit/lp_audit.csv <==
case,m,shape,replicate,q,weighted,L,direct_L,exact_U,cheap_U,upper_gap,projection_seconds,exact_upper_seconds_all_q,direct_lower_seconds,upper_lp_count_all_q
audit_4_tie_000,4,tie,0,0.5,False,0.0,0.0,0.08125702167660653,0.08806352692960659,0.006806505253000056,0.00024544699999751174,0.13252119499998116,0.022224698999934844,48
audit_4_tie_000,4,tie,0,0.75,False,0.0,0.0,0.16251404335321307,0.16251404335321307,0.0,0.00024544699999751174,0.13252119499998116,0.009939209999856757,48
audit_4_tie_001,4,tie,1,0.6,True,0.0,0.0,0.09364405897880715,0.09364405897880715,0.0,0.00025307400005658565,0.03062031200011006,0.015342957000029855,12
audit_4_tie_001,4,tie,1,0.8,True,0.0,0.0,0.1487303742302879,0.1487303742302879,0.0,0.00025307400005658565,0.03062031200011006,0.008674975000076302,12
audit_4_tie_002,4,tie,2,0.5,False,0.0,0.0,0.07611093135517069,0.11855451435000416,0.04244358299483347,0.00026800399996318447,0.11456915200005824,0.021424444999865955,48
audit_4_tie_002,4,tie,2,0.75,False,0.0,0.0,0.15222186271034138,0.15222186271034138,0.0,0.00026800399996318447,0.11456915200005824,0.010223718999895937,48
audit_4_tie_003,4,tie,3,0.6,True,0.0,0.0,0.10990416269201836,0.10990416269201836,0.0,0.00025832899996203196,0.039816276000010475,0.017358779999995022,15
audit_4_tie_003,4,tie,3,0.8,True,0.0,0.0,0.16042113940312377,0.16042113940312377,0.0,0.00025832899996203196,0.039816276000010475,0.0078298599999016,15
audit_4_tie_004,4,tie,4,0.5,False,0.0,0.0,0.09118051105812502,0.09118051105812502,0.0,0.00018757499992716475,0.10998143699998764,0.032924090000051365,48
audit_4_tie_004,4,tie,4,0.75,False,0.0,0.0,0.19516809624523096,0.2562881481415791,0.061120051896348115,0.00018757499992716475,0.10998143699998764,0.011832300000151008,48
audit_4_tie_005,4,tie,5,0.6,True,0.0,0.0,0.10750434199097493,0.15670736285451203,0.0492030208635371,0.00025683399985609867,0.10590826199995718,0.015179825000132041,48
audit_4_tie_005,4,tie,5,0.8,True,0.0,0.0,0.16736672942774172,0.20609494424241082,0.03872821481466909,0.00025683399985609867,0.10590826199995718,0.007844396000109555,48
audit_4_tie_006,4,tie,6,0.5,False,0.0,0.0,0.05915259226761233,0.09682997813440038,0.037677385866788045,0.00028908900003443705,0.10438891800004058,0.022863832999973965,48
audit_4_tie_006,4,tie,6,0.75,False,0.0,0.0,0.12368590383592776,0.15386832663889116,0.030182422802963405,0.00028908900003443705,0.10438891800004058,0.0097644389998095,48
audit_4_tie_007,4,tie,7,0.6,True,0.0,0.0,0.07948512603020919,0.083427175482569,0.003942049452359819,0.00027757500015468395,0.026899186000036934,0.015814634999969712,12
audit_4_tie_007,4,tie,7,0.8,True,0.02921918406939878,0.02921918406939878,0.15198787576682204,0.22644497209531445,0.0744570963284924,0.00027757500015468395,0.026899186000036934,0.008177206000027581,12
audit_4_tie_008,4,tie,8,0.5,False,0.0,0.0,0.08428259493100562,0.15903269657353186,0.07475010164252624,0.0002640059999521327,0.10110727099981887,0.021102337999991505,48
audit_4_tie_008,4,tie,8,0.75,False,0.0,0.0,0.1752381282028407,0.19601753766827074,0.020779409465430027,0.0002640059999521327,0.10110727099981887,0.010725908000040363,48
audit_4_tie_009,4,tie,9,0.6,True,0.0,0.0,0.12398953929034424,0.13700876281427848,0.01301922352393424,0.00041380399989066063,0.05335011199986184,0.015076316999966366,24
audit_4_tie_009,4,tie,9,0.8,True,0.0,0.0,0.20375554634983092,0.20375554634983092,0.0,0.00041380399989066063,0.05335011199986184,0.007769352999957846,24
audit_4_tie_010,4,tie,10,0.5,False,0.0,0.0,0.05037602478543194,0.12255659940196921,0.07218057461653726,0.0001771370000369643,0.1127492059999895,0.022624035000035292,48
audit_4_tie_010,4,tie,10,0.75,False,0.0,0.0,0.11525735589012522,0.1479119895085761,0.032654633618450876,0.0001771370000369643,0.1127492059999895,0.010126521999836768,48
audit_4_tie_011,4,tie,11,0.6,True,0.0,0.0,0.09556182855424099,0.1530313110357081,0.05746948248146712,0.0002759619999324059,0.09753699699990648,0.014987673999939943,48
audit_4_tie_011,4,tie,11,0.8,True,0.0,0.0,0.1844105313591844,0.2031006991919792,0.018690167832794813,0.0002759619999324059,0.09753699699990648,0.008139330999938466,48
audit_4_core_000,4,core,0,0.5,False,0.0,0.0,0.25434624172301423,0.25434624172301423,0.0,0.00026230499997836887,0.027508323000120072,0.021967612000025838,8
audit_4_core_000,4,core,0,0.75,False,0.25652976219062573,0.25652976219062573,0.5846906738274577,0.5846906738274577,0.0,0.00026230499997836887,0.027508323000120072,0.009837422999908085,8
audit_4_core_001,4,core,1,0.6,True,0.0,0.0,0.10380316464360692,0.10380316464360692,0.0,0.0001797340000848635,0.017408015000000887,0.01807136000002174,8
audit_4_core_001,4,core,1,0.8,True,0.3575005318417341,0.3575005318417341,0.6311144608062648,0.6311144608062648,0.0,0.0001797340000848635,0.017408015000000887,0.008363571000018055,8
audit_4_core_002,4,core,2,0.5,False,0.0,0.0,0.11914441469880764,0.11914441469880764,0.0,0.000249612000061461,0.026127200000019002,0.025125755000090066,8
audit_4_core_002,4,core,2,0.75,False,0.28617609401343735,0.28617609401343735,0.6334995818892863,0.6388535818111709,0.005353999921884567,0.000249612000061461,0.026127200000019002,0.010570222000069407,8
audit_4_core_003,4,core,3,0.6,True,0.0,0.0,0.20651873060622072,0.20651873060622072,0.0,0.00029579299985016405,0.018527484000060213,0.01565276599990284,8
audit_4_core_003,4,core,3,0.8,True,0.37141459351733064,0.37141459351733064,0.6195049459810886,0.6195049459810886,0.0,0.00029579299985016405,0.018527484000060213,0.007823405000181083,8
audit_4_core_004,4,core,4,0.5,False,0.0,0.0,0.18273204965692552,0.18273204965692552,0.0,0.00024438400009785255,0.014987218999976903,0.019733690000066417,4
audit_4_core_004,4,core,4,0.75,False,0.2735465966612592,0.2735465966612592,0.5514948967561654,0.5514948967561654,0.0,0.00024438400009785255,0.014987218999976903,0.008901100999992195,4
audit_4_core_005,4,core,5,0.6,True,0.0,0.0,0.18323951176786735,0.18323951176786735,0.0,0.00016277100007755507,0.009303823999971428,0.015878147999956127,4
audit_4_core_005,4,core,5,0.8,True,0.2778798861361029,0.2778798861361029,0.5121168944728595,0.5121168944728595,0.0,0.00016277100007755507,0.009303823999971428,0.008304217000159042,4
audit_4_core_006,4,core,6,0.5,False,0.0,0.0,0.22461797236254735,0.22461797236254735,0.0,0.0002889630000026955,0.02564310499997191,0.021707000000105836,8
audit_4_core_006,4,core,6,0.75,False,0.227943398431214,0.227943398431214,0.5648174416854472,0.5648174416854472,0.0,0.0002889630000026955,0.02564310499997191,0.00951735099988582,8
audit_4_core_007,4,core,7,0.6,True,0.0,0.0,0.14564566143913674,0.14564566143913674,0.0,0.0002459100001033221,0.018017319999898973,0.017062529999975595,8
audit_4_core_007,4,core,7,0.8,True,0.3726184169754204,0.3726184169754204,0.525219449336214,0.525219449336214,0.0,0.0002459100001033221,0.018017319999898973,0.008152237000103923,8
audit_4_core_008,4,core,8,0.5,False,0.0,0.0,0.1134263546669813,0.1134263546669813,0.0,0.0002633379999679164,0.014183734999960507,0.02186396699994475,4
audit_4_core_008,4,core,8,0.75,False,0.3355720523431446,0.3355720523431446,0.4945112652288903,0.49451126522889033,5.551115123125783e-17,0.0002633379999679164,0.014183734999960507,0.01002003100006732,4
audit_4_core_009,4,core,9,0.6,True,0.0,0.0,0.2528691323360723,0.2528691323360723,0.0,0.0002607929998248437,0.009600621000117826,0.016530362999901627,4
audit_4_core_009,4,core,9,0.8,True,0.22159785301522586,0.22159785301522586,0.4892179962614477,0.4892179962614477,0.0,0.0002607929998248437,0.009600621000117826,0.0079141730000174,4
audit_4_core_010,4,core,10,0.5,False,0.0,0.0,0.13640261626582573,0.13640261626582573,0.0,0.0001704460000837571,0.02441680699985227,0.020779490999984773,8
audit_4_core_010,4,core,10,0.75,False,0.3328410729478547,0.3328410729478547,0.5862759750337683,0.6413099054139085,0.05503393038014026,0.0001704460000837571,0.02441680699985227,0.010297201999946992,8
audit_4_core_011,4,core,11,0.6,True,0.0,0.0,0.17371258510129595,0.17371258510129595,0.0,0.00025687700008347747,0.01772642499986432,0.015447797999968316,8
audit_4_core_011,4,core,11,0.8,True,0.27085563248510086,0.27085563248510086,0.5106137111470646,0.5418759436271186,0.031262232480054,0.00025687700008347747,0.01772642499986432,0.008137543999964691,8
audit_4_gradient_000,4,gradient,0,0.5,False,0.0,0.0,0.17136129680708626,0.1761117862933151,0.004750489486228832,0.0002765589999853546,0.019679856000038853,0.022715214000072592,7
audit_4_gradient_000,4,gradient,0,0.75,False,0.11057733349275584,0.11057733349275584,0.3726842164337706,0.40739632873959747,0.03471211230582688,0.0002765589999853546,0.019679856000038853,0.009940914000026169,7
audit_4_gradient_001,4,gradient,1,0.6,True,0.0,0.0,0.137045284306753,0.21104266127113705,0.07399737696438405,0.00017396600014762953,0.013283389999969586,0.0163551970001663,6
audit_4_gradient_001,4,gradient,1,0.8,True,0.013959408523303796,0.013959408523303796,0.33484870096716896,0.33484870096716896,0.0,0.00017396600014762953,0.013283389999969586,0.007891513000004124,6
audit_4_gradient_002,4,gradient,2,0.5,False,0.12533608411047015,0.12533608411047015,0.2328004329409702,0.25987762207251,0.02707718913153978,0.0002600789998723485,0.010405817000219031,0.02151754799979244,2
audit_4_gradient_002,4,gradient,2,0.75,False,0.3852137061829801,0.3852137061829801,0.4656008658819404,0.4656008658819404,0.0,0.0002600789998723485,0.010405817000219031,0.009416175000069416,2
audit_4_gradient_003,4,gradient,3,0.6,True,0.07281449251109787,0.07281449251109785,0.16301665653649272,0.21597149474675126,0.05295483821025854,0.00017986500006372808,0.00561512300009781,0.016162003000090408,2
audit_4_gradient_003,4,gradient,3,0.8,True,0.18287631083733202,0.18287631083733202,0.32603331307298544,0.32603331307298544,0.0,0.00017986500006372808,0.00561512300009781,0.007822806999911336,2
audit_4_gradient_004,4,gradient,4,0.5,False,0.0,0.0,0.18656450244414152,0.209870161930826,0.023305659486684477,0.0002454000000398082,0.01402526299989404,0.021789879000152723,4
audit_4_gradient_004,4,gradient,4,0.75,False,0.06408833431495556,0.06408833431495556,0.37312900488828304,0.37312900488828304,0.0,0.0002454000000398082,0.01402526299989404,0.010460570000077496,4
audit_4_gradient_005,4,gradient,5,0.6,True,0.07610791613008007,0.07610791613008008,0.21871221909256616,0.21871221909256616,0.0,0.0001849450000008801,0.005890872999998464,0.017435517999956573,2
audit_4_gradient_005,4,gradient,5,0.8,True,0.14254104607346543,0.14254104607346543,0.28051674250054437,0.28051674250054437,0.0,0.0001849450000008801,0.005890872999998464,0.008585644000049797,2
audit_4_gradient_006,4,gradient,6,0.5,False,0.0,0.0,0.21221188132463717,0.28557227733645263,0.07336039601181546,0.000255026000104408,0.014351428000054511,0.022468436999815822,4
audit_4_gradient_006,4,gradient,6,0.75,False,0.11764301578910125,0.11764301578910125,0.4437228044117266,0.4437228044117266,0.0,0.000255026000104408,0.014351428000054511,0.010211301000026651,4
audit_4_gradient_007,4,gradient,7,0.6,True,0.03392140659122883,0.033921406591228886,0.2411939218855576,0.2873220733603463,0.046128151474788714,0.00028322100001787476,0.005834650999986479,0.018687453999973513,2
audit_4_gradient_007,4,gradient,7,0.8,True,0.27449936308964085,0.27449936308964085,0.4823878437711152,0.4823878437711152,0.0,0.00028322100001787476,0.005834650999986479,0.008132819000138625,2
audit_4_gradient_008,4,gradient,8,0.5,False,0.0,0.0,0.21655948760080754,0.2223733123640283,0.00581382476322076,0.0002682080000795395,0.019946608000054766,0.024347890999933952,6
audit_4_gradient_008,4,gradient,8,0.75,False,0.11522391557137313,0.11522391557137313,0.4767035068393729,0.4767035068393729,0.0,0.0002682080000795395,0.019946608000054766,0.009848331000057442,6
audit_4_gradient_009,4,gradient,9,0.6,True,0.0,0.0,0.30545260748538894,0.35482946408202964,0.049376856596640706,0.0001821210000798601,0.013764756999989913,0.015062080000006972,6
audit_4_gradient_009,4,gradient,9,0.8,True,0.07360748590960448,0.07360748590960448,0.3661570924738134,0.3661570924738134,0.0,0.0001821210000798601,0.013764756999989913,0.007674267000084001,6
audit_4_gradient_010,4,gradient,10,0.5,False,0.0,0.0,0.1899301503823691,0.22665629645904442,0.03672614607667532,0.00047016899998197914,0.01468788800002585,0.022135733999903096,4
audit_4_gradient_010,4,gradient,10,0.75,False,0.17750206971728988,0.17750206971728988,0.3798603007647382,0.3798603007647382,0.0,0.00047016899998197914,0.01468788800002585,0.010402762000012444,4
audit_4_gradient_011,4,gradient,11,0.6,True,0.0002696297816648374,0.0002696297816648374,0.20113115648852936,0.20113115648852936,0.0,0.0001754269999310054,0.0054557739999836485,0.01644186900011846,2
audit_4_gradient_011,4,gradient,11,0.8,True,0.0677543836904086,0.06775438369040859,0.2786190835892028,0.2786190835892028,0.0,0.0001754269999310054,0.0054557739999836485,0.007563383999922735,2
audit_5_tie_000,5,tie,0,0.6,False,0.0,0.0,0.14990470151924756,0.18572098570116535,0.03581628418191779,0.00081258499994874,0.17126983200000723,0.03149934800012488,80
audit_5_tie_000,5,tie,0,0.8,False,0.0,0.0,0.2771151907052215,0.28383325048470515,0.006718059779483643,0.00081258499994874,0.17126983200000723,0.012564237000106004,80
audit_5_tie_001,5,tie,1,0.6666666666666666,True,0.0,0.0,0.09966315063453457,0.09966315063453457,0.0,0.0001787549999789917,0.5129046479999033,0.023934939000127997,240
audit_5_tie_001,5,tie,1,0.8333333333333334,True,0.0,0.0,0.13859511461205382,0.13859511461205382,0.0,0.0001787549999789917,0.5129046479999033,0.011361940999904618,240
audit_5_tie_002,5,tie,2,0.6,False,0.0,0.0,0.11021523371071866,0.12852750403881083,0.01831227032809217,0.0004487899998366629,0.5041547759999503,0.044808459000023504,240
audit_5_tie_002,5,tie,2,0.8,False,0.0,0.0,0.16966294532275122,0.19899267787214298,0.02932973254939175,0.0004487899998366629,0.5041547759999503,0.02015139399986765,240
audit_5_tie_003,5,tie,3,0.6666666666666666,True,0.0,0.0,0.20845289132358874,0.22545987142637763,0.017006980102788893,0.0002751669999270234,0.2391860860000179,0.02546374000007745,115
audit_5_tie_003,5,tie,3,0.8333333333333334,True,0.0,0.0,0.231088347661476,0.231088347661476,0.0,0.0002751669999270234,0.2391860860000179,0.010470202000078643,115
audit_5_tie_004,5,tie,4,0.6,False,0.0,0.0,0.0838905138692524,0.1325033456490881,0.048612831779835705,0.00029279000000315136,0.7111117699998886,0.13642130399989583,240
audit_5_tie_004,5,tie,4,0.8,False,0.0,0.0,0.13549245033456472,0.16876223970728238,0.033269789372717656,0.00029279000000315136,0.7111117699998886,0.03855868999994527,240
audit_5_tie_005,5,tie,5,0.6666666666666666,True,0.0,0.0,0.11550865509167507,0.11550865509167507,0.0,0.0002740359998369968,1.3790927299999112,0.03525781400003325,240
audit_5_tie_005,5,tie,5,0.8333333333333334,True,0.0,0.0,0.16210423023839746,0.1811098674367962,0.019005637198398734,0.0002740359998369968,1.3790927299999112,0.015372060999879977,240
audit_5_tie_006,5,tie,6,0.6,False,0.0,0.0,0.14151962080240788,0.19352927377182688,0.05200965296941901,0.0006945180000457185,0.3734753050000563,0.04746254999986377,120
audit_5_tie_006,5,tie,6,0.8,False,0.0,0.0,0.20337916929927224,0.22082639244361538,0.017447223144343132,0.0006945180000457185,0.3734753050000563,0.018488555999965683,120
audit_5_tie_007,5,tie,7,0.6666666666666666,True,0.0,0.0,0.1398086107427202,0.2082650602829754,0.0684564495402552,0.00029112900006111886,0.26161732700006723,0.05178907499998786,80
audit_5_tie_007,5,tie,7,0.8333333333333334,True,0.0,0.0,0.23425025786163592,0.23425025786163595,2.7755575615628914e-17,0.00029112900006111886,0.26161732700006723,0.03422301399996286,80
audit_5_tie_008,5,tie,8,0.6,False,0.0,0.0,0.1496407234149092,0.19698585239292662,0.04734512897801743,0.0002441510000608105,0.7641309949999595,0.052817681000078665,240
audit_5_tie_008,5,tie,8,0.8,False,0.0,0.0,0.2304307477958358,0.2304307477958358,0.0,0.0002441510000608105,0.7641309949999595,0.021827435000204787,240
audit_5_tie_009,5,tie,9,0.6666666666666666,True,0.0,0.0,0.16025146125888426,0.16025146125888426,0.0,0.00028670899996541266,0.11616558299988355,0.03981964100012192,29
audit_5_tie_009,5,tie,9,0.8333333333333334,True,0.004797719209671206,0.004797719209671206,0.17413773634937185,0.17413773634937185,0.0,0.00028670899996541266,0.11616558299988355,0.016629164000050878,29
audit_5_tie_010,5,tie,10,0.6,False,0.0,0.0,0.08537856806879751,0.1633319922679326,0.07795342419913509,0.0002583559999038698,0.4009578049999618,0.053767077999964386,120
audit_5_tie_010,5,tie,10,0.8,False,0.0,0.0,0.1536528914712566,0.17349799621761966,0.019845104746363057,0.0002583559999038698,0.4009578049999618,0.018453702999977395,120
audit_5_tie_011,5,tie,11,0.6666666666666666,True,0.0,0.0,0.13349754592570173,0.19815749752803252,0.06465995160233079,0.0002933270000085031,0.31189525599984336,0.05155004899984306,80
audit_5_tie_011,5,tie,11,0.8333333333333334,True,0.0,0.0,0.1987483882761496,0.1987483882761496,0.0,0.0002933270000085031,0.31189525599984336,0.016475007000053665,80
audit_5_core_000,5,core,0,0.6,False,0.0,0.0,0.15137108446622033,0.15137108446622033,0.0,0.00028667099991253053,0.09247086400000626,0.05633602700004303,21
audit_5_core_000,5,core,0,0.8,False,0.2892532311641813,0.2892532311641813,0.49695744005303844,0.49695744005303844,0.0,0.00028667099991253053,0.09247086400000626,0.017713666999952693,21
audit_5_core_001,5,core,1,0.6666666666666666,True,0.0,0.0,0.2672452684389133,0.2672452684389133,0.0,0.0002507209999293991,0.09124431899999763,0.048581549999880735,24
audit_5_core_001,5,core,1,0.8333333333333334,True,0.3708777405799851,0.3708777405799851,0.6055562838636842,0.675851090679843,0.07029480681615874,0.0002507209999293991,0.09124431899999763,0.01926193700001022,24
audit_5_core_002,5,core,2,0.6,False,0.012809203431852455,0.012809203431852455,0.26615666708362534,0.26615666708362534,0.0,0.00024037500020313018,0.036699748000046384,0.05057044899990615,6
audit_5_core_002,5,core,2,0.8,False,0.3053552177305641,0.3053552177305641,0.5681845258956177,0.5791280825772365,0.010943556681618727,0.00024037500020313018,0.036699748000046384,0.018569155000022874,6
audit_5_core_003,5,core,3,0.6666666666666666,True,0.022954695330724917,0.022954695330724917,0.24902427968286583,0.24902427968286583,0.0,0.0002661559999523888,0.049820352000097046,0.038013852999938536,11
audit_5_core_003,5,core,3,0.8333333333333334,True,0.4316166097466897,0.4316166097466897,0.5469822965162346,0.5469822965162346,0.0,0.0002661559999523888,0.049820352000097046,0.01666721200012944,11
audit_5_core_004,5,core,4,0.6,False,0.0,0.0,0.1653606688453426,0.1653606688453426,0.0,0.0002782620001653413,0.038081552999983614,0.03501255399987713,12
audit_5_core_004,5,core,4,0.8,False,0.31390977282833876,0.31390977282833876,0.48399659005958773,0.48399659005958773,0.0,0.0002782620001653413,0.038081552999983614,0.012984003999918059,12
audit_5_core_005,5,core,5,0.6666666666666666,True,0.0,0.0,0.23826566835309815,0.23826566835309815,0.0,0.00028698999994958285,0.05936410000003889,0.02445353799998884,24
audit_5_core_005,5,core,5,0.8333333333333334,True,0.23832867049215803,0.23832867049215803,0.508829463885681,0.5486653315090312,0.03983586762335023,0.00028698999994958285,0.05936410000003889,0.01036344299996017,24
audit_5_core_006,5,core,6,0.6,False,0.0,0.0,0.2066315095105703,0.2066315095105703,0.0,0.00027359999990039796,0.05212342400000125,0.03464897799995015,20
audit_5_core_006,5,core,6,0.8,False,0.28156484799488346,0.28156484799488346,0.5257593318225797,0.5257593318225798,1.1102230246251565e-16,0.00027359999990039796,0.05212342400000125,0.014380811000137328,20
audit_5_core_007,5,core,7,0.6666666666666666,True,0.021198329066819246,0.021198329066819246,0.2055360293456686,0.2055360293456686,0.0,0.00031712899999547517,0.04272774300011406,0.03653753100002177,12
audit_5_core_007,5,core,7,0.8333333333333334,True,0.27820395797039843,0.27820395797039843,0.5829055101418861,0.5829055101418861,0.0,0.00031712899999547517,0.04272774300011406,0.010509691000152088,12
audit_5_core_008,5,core,8,0.6,False,0.053833362025556025,0.053833362025556025,0.3131578599201391,0.37491347656065266,0.061755616640513544,0.00030255800015766,0.021596977999934097,0.03336009200006629,8
audit_5_core_008,5,core,8,0.8,False,0.3194153897766221,0.3194153897766221,0.48907866694347646,0.5001472006280475,0.011068533684571058,0.00030255800015766,0.021596977999934097,0.012897815000087576,8
audit_5_core_009,5,core,9,0.6666666666666666,True,0.0,0.0,0.1761516934141067,0.1761516934141067,0.0,0.00031593499988957774,0.05806056300002638,0.026724546000195915,24
audit_5_core_009,5,core,9,0.8333333333333334,True,0.43003344042041936,0.43003344042041936,0.6387325218352686,0.6459996046057125,0.007267082770443856,0.00031593499988957774,0.05806056300002638,0.010857600999997885,24
audit_5_core_010,5,core,10,0.6,False,0.0,0.0,0.19450681048777452,0.19450681048777452,0.0,0.0002784480000173062,0.03192391399988992,0.03303592299994307,12
audit_5_core_010,5,core,10,0.8,False,0.2871378176654485,0.28713781766544844,0.4819327145110567,0.4819327145110567,0.0,0.0002784480000173062,0.03192391399988992,0.012040374999969572,12
audit_5_core_011,5,core,11,0.6666666666666666,True,0.0,0.0,0.21160935452771323,0.21160935452771323,0.0,0.0002950419998342113,0.05330648999984078,0.03391306399998939,24
audit_5_core_011,5,core,11,0.8333333333333334,True,0.27820553977463364,0.27820553977463364,0.5408848246017423,0.5408848246017423,0.0,0.0002950419998342113,0.05330648999984078,0.010794108000027336,24
audit_5_gradient_000,5,gradient,0,0.6,False,0.05265491877080608,0.05265491877080608,0.2558332855434156,0.3317032326971521,0.07586994715373646,0.0002904940001826617,0.023040134999973816,0.03292220499997711,8
audit_5_gradient_000,5,gradient,0,0.8,False,0.1460317622374092,0.1460317622374092,0.3674920370423194,0.3674920370423194,0.0,0.0002904940001826617,0.023040134999973816,0.017471386999886818,8
audit_5_gradient_001,5,gradient,1,0.6666666666666666,True,0.10374008505963425,0.10374008505963425,0.33999813058466033,0.33999813058466033,0.0,0.0013828869998633309,0.014445933999923,0.025297207999983584,4
audit_5_gradient_001,5,gradient,1,0.8333333333333334,True,0.18624075829995035,0.18624075829995035,0.38945424968879877,0.38945424968879877,0.0,0.0013828869998633309,0.014445933999923,0.010505996000119922,4
audit_5_gradient_002,5,gradient,2,0.6,False,0.06495806514616871,0.06495806514616871,0.3712499419721863,0.3889200315161067,0.01767008954392041,0.000183223000021826,0.009974740000188831,0.03282892700008233,4
audit_5_gradient_002,5,gradient,2,0.8,False,0.24018762596097107,0.24018762596097107,0.49245324682247027,0.49245324682247027,0.0,0.000183223000021826,0.009974740000188831,0.012828698000021177,4
audit_5_gradient_003,5,gradient,3,0.6666666666666666,True,0.030820778312554198,0.030820778312554198,0.33626237765407074,0.3600458563778566,0.023783478723785834,0.00029174499991313496,0.01913184599993656,0.024786465000033786,6
audit_5_gradient_003,5,gradient,3,0.8333333333333334,True,0.3057316457359859,0.3057316457359859,0.4845625538655667,0.4845625538655667,0.0,0.00029174499991313496,0.01913184599993656,0.010960378999925524,6
audit_5_gradient_004,5,gradient,4,0.6,False,0.058128736583159896,0.058128736583159896,0.24247225635398145,0.24247225635398145,0.0,0.00020473400013543142,0.015601662000108263,0.035679293000157486,6
audit_5_gradient_004,5,gradient,4,0.8,False,0.24682371854342028,0.24682371854342028,0.4040768985534622,0.4040768985534622,0.0,0.00020473400013543142,0.015601662000108263,0.014088390999859257,6
audit_5_gradient_005,5,gradient,5,0.6666666666666666,True,0.08709865863617808,0.08709865863617808,0.3292859108066821,0.3292859108066821,0.0,0.0005533389999072824,0.011453309999978956,0.03384073300003365,2
audit_5_gradient_005,5,gradient,5,0.8333333333333334,True,0.19418641552664445,0.19418641552664445,0.4130386444534012,0.41303864445340116,-5.551115123125783e-17,0.0005533389999072824,0.011453309999978956,0.010974545999943075,2
audit_5_gradient_006,5,gradient,6,0.6,False,0.12630905204486204,0.12630905204486204,0.26713387432893937,0.2907567205022052,0.02362284617326582,0.00025047100007213885,0.0104598039999928,0.034104800000022806,4
audit_5_gradient_006,5,gradient,6,0.8,False,0.2839025208077034,0.2839025208077034,0.36864310389873833,0.36864310389873833,0.0,0.00025047100007213885,0.0104598039999928,0.014754927000012685,4
audit_5_gradient_007,5,gradient,7,0.6666666666666666,True,0.055447589860480845,0.055447589860480845,0.3077353276828651,0.3077353276828651,0.0,0.00026546200001575926,0.043379297000001316,0.026764971999909903,11
audit_5_gradient_007,5,gradient,7,0.8333333333333334,True,0.32580858614026525,0.32580858614026525,0.5235437476555825,0.5650769106872435,0.04153316303166099,0.00026546200001575926,0.043379297000001316,0.010679832000050737,11
audit_5_gradient_008,5,gradient,8,0.6,False,0.07486493078642642,0.07486493078642642,0.2376510800017385,0.2376510800017385,0.0,0.0002137149999725807,0.014571364999937941,0.03375303500001792,6
audit_5_gradient_008,5,gradient,8,0.8,False,0.15267545232592805,0.15267545232592805,0.4061169945985241,0.4061169945985241,0.0,0.0002137149999725807,0.014571364999937941,0.012505744000009145,6
audit_5_gradient_009,5,gradient,9,0.6666666666666666,True,0.11968075673617462,0.11968075673617462,0.3581628899883309,0.3581628899883309,0.0,0.000261580999904254,0.02178282600016246,0.024193118999846774,6
audit_5_gradient_009,5,gradient,9,0.8333333333333334,True,0.2297546439316107,0.2297546439316107,0.5127939941835488,0.5649161968297929,0.05212220264624412,0.000261580999904254,0.02178282600016246,0.010519548000047507,6
audit_5_gradient_010,5,gradient,10,0.6,False,0.011482326072216636,0.011482326072216664,0.2919436199511154,0.29194361995111534,-5.551115123125783e-17,0.00020407499982866284,0.014545723000082944,0.03149548800001867,6
audit_5_gradient_010,5,gradient,10,0.8,False,0.2642343102147417,0.2642343102147417,0.5549539283705411,0.5549539283705411,0.0,0.00020407499982866284,0.014545723000082944,0.0121300359999168,6
audit_5_gradient_011,5,gradient,11,0.6666666666666666,True,0.0015854533821714756,0.0015854533821714756,0.30291526693265647,0.3215184511788223,0.018603184246165805,0.0002788309998322802,0.024495771999909266,0.023838058000137607,9
audit_5_gradient_011,5,gradient,11,0.8333333333333334,True,0.3026868181240221,0.3026868181240221,0.45688859103020896,0.45688859103020896,0.0,0.0002788309998322802,0.024495771999909266,0.0108038129999386,9
audit_6_tie_000,6,tie,0,0.6666666666666666,False,0.0,0.0,0.19259884486587794,0.19964211724876033,0.007043272382882382,0.0002961980001146003,1.6997819420000724,0.04975348399989343,720
audit_6_tie_000,6,tie,0,0.8333333333333334,False,0.0,0.0,0.22568255822394218,0.2266408521436222,0.0009582939196800255,0.0002961980001146003,1.6997819420000724,0.015922498000009,720
audit_6_tie_001,6,tie,1,0.5714285714285714,True,0.0,0.0,0.11548549849639364,0.1566457706882069,0.04116027219181326,0.00030087799996181275,0.7888052420000804,0.06726893800009748,344
audit_6_tie_001,6,tie,1,0.8571428571428571,True,0.0,0.0,0.22124438344830213,0.22124438344830213,0.0,0.00030087799996181275,0.7888052420000804,0.01335056099992471,344
audit_6_tie_002,6,tie,2,0.6666666666666666,False,0.0,0.0,0.12522378232262413,0.17063197069077807,0.04540818836815394,0.00029124899992893916,3.3781077769999683,0.04695347899996705,1440
audit_6_tie_002,6,tie,2,0.8333333333333334,False,0.0,0.0,0.16558661633908284,0.17549968601523264,0.0099130696761498,0.00029124899992893916,3.3781077769999683,0.01527635399997962,1440
audit_6_tie_003,6,tie,3,0.5714285714285714,True,0.0,0.0,0.10337764833030524,0.14228616933653515,0.03890852100622991,0.00021812399995724263,4.061507092999818,0.10225064699989161,1440
audit_6_tie_003,6,tie,3,0.8571428571428571,True,0.0,0.0,0.18612957001677355,0.18612957001677355,0.0,0.00021812399995724263,4.061507092999818,0.020294130999900517,1440
audit_6_tie_004,6,tie,4,0.6666666666666666,False,0.0,0.0,0.16025419758510162,0.19781926429344832,0.037565066708346695,0.00031038899987834156,0.9253013289999217,0.07520935899992764,273
audit_6_tie_004,6,tie,4,0.8333333333333334,False,0.01784013127003173,0.01784013127003173,0.19770055998028035,0.20170541528090916,0.004004855300628801,0.00031038899987834156,0.9253013289999217,0.023380915999950957,273
audit_6_tie_005,6,tie,5,0.5714285714285714,True,0.0,0.0,0.10314781652683083,0.1449389551390992,0.04179113861226838,0.0003002469998136803,2.2727280359999895,0.07172952199994143,720
audit_6_tie_005,6,tie,5,0.8571428571428571,True,0.0,0.0,0.20305440113672374,0.20629563305366166,0.0032412319169379256,0.0003002469998136803,2.2727280359999895,0.015790911000067354,720
audit_6_tie_006,6,tie,6,0.6666666666666666,False,0.0,0.0,0.14379810648296132,0.21508432652914566,0.07128622004618435,0.00030569599994123564,3.3563993459999892,0.05043403100012256,1440
audit_6_tie_006,6,tie,6,0.8333333333333334,False,0.0,0.0,0.18517790446806887,0.2433555764268982,0.058177671958829336,0.00030569599994123564,3.3563993459999892,0.016499792000104208,1440
audit_6_tie_007,6,tie,7,0.5714285714285714,True,0.0,0.0,0.10313080814637669,0.1605744281916276,0.0574436200452509,0.00032350300011785293,3.34486820799998,0.07252315100004125,1440
audit_6_tie_007,6,tie,7,0.8571428571428571,True,0.0,0.0,0.16636503894007687,0.19835980547825582,0.031994766538178954,0.00032350300011785293,3.34486820799998,0.016660591000118075,1440
audit_6_tie_008,6,tie,8,0.6666666666666666,False,0.0,0.0,0.12193482027706681,0.12546728512200697,0.0035324648449401586,0.00040653499991094577,1.7627229360000456,0.04518817999996827,720
audit_6_tie_008,6,tie,8,0.8333333333333334,False,0.0,0.0,0.17853441387187335,0.17853441387187335,0.0,0.00040653499991094577,1.7627229360000456,0.014838130000043748,720
audit_6_tie_009,6,tie,9,0.5714285714285714,True,0.0,0.0,0.10972664016721724,0.14612285631050995,0.036396216143292706,0.00034473300001991447,4.806040112999881,0.1055866540000352,1440
audit_6_tie_009,6,tie,9,0.8571428571428571,True,0.0,0.0,0.18750101915220385,0.19733127198966638,0.009830252837462528,0.00034473300001991447,4.806040112999881,0.02255375799995818,1440
audit_6_tie_010,6,tie,10,0.6666666666666666,False,0.0,0.0,0.19029581160423958,0.20133149933128017,0.011035687727040583,0.0015499779999572638,1.8180239240000446,0.048672017999933814,720
audit_6_tie_010,6,tie,10,0.8333333333333334,False,0.0,0.0,0.2302544752402526,0.2450496274157092,0.0147951521754566,0.0015499779999572638,1.8180239240000446,0.01613615199994456,720
audit_6_tie_011,6,tie,11,0.5714285714285714,True,0.0,0.0,0.09927417676037135,0.14105850684708926,0.041784330086717905,0.00033175099997606594,0.4025183179999203,0.06752144999995835,170
audit_6_tie_011,6,tie,11,0.8571428571428571,True,0.001704262746215747,0.001704262746215747,0.19690573609399437,0.19690573609399437,0.0,0.00033175099997606594,0.4025183179999203,0.013384194000082061,170
audit_6_core_000,6,core,0,0.6666666666666666,False,0.00759249158840386,0.00759249158840386,0.20571280868050218,0.20571280868050218,0.0,0.0002937520000614313,0.05958598699999129,0.04887196899994706,24
audit_6_core_000,6,core,0,0.8333333333333334,False,0.4060169246967721,0.4060169246967721,0.5617226680938888,0.5617226680938888,0.0,0.0002937520000614313,0.05958598699999129,0.015340162000029522,24
audit_6_core_001,6,core,1,0.5714285714285714,True,0.0,0.0,0.11093928583460089,0.11093928583460089,0.0,0.00032852999993338017,0.12024837199987815,0.07148327899994911,48
audit_6_core_001,6,core,1,0.8571428571428571,True,0.27204268807213916,0.27204268807213916,0.5802867080346736,0.6036055129518751,0.023318804917201508,0.00032852999993338017,0.12024837199987815,0.014737706000005346,48
audit_6_core_002,6,core,2,0.6666666666666666,False,0.034558454865461025,0.034558454865461025,0.28694406693968155,0.28694406693968155,0.0,0.00034939400006805954,0.14310939599999983,0.05066794599997593,48
audit_6_core_002,6,core,2,0.8333333333333334,False,0.2708067078493126,0.2708067078493126,0.5814345075648257,0.5984944500455999,0.017059942480774137,0.00034939400006805954,0.14310939599999983,0.017054645999905915,48
audit_6_core_003,6,core,3,0.5714285714285714,True,0.0,0.0,0.2163858851805892,0.2163858851805892,0.0,0.00030579500003113935,0.254050277000033,0.07451983500004644,96
audit_6_core_003,6,core,3,0.8571428571428571,True,0.338200406070317,0.338200406070317,0.5565421419467357,0.5565421419467357,0.0,0.00030579500003113935,0.254050277000033,0.014548800000056872,96
audit_6_core_004,6,core,4,0.6666666666666666,False,0.024297968835304495,0.024297968835304495,0.34170725776303335,0.34170725776303335,0.0,0.00038291999999273685,0.044509112000014284,0.05056380100018032,16
audit_6_core_004,6,core,4,0.8333333333333334,False,0.355112297945494,0.355112297945494,0.6334746814741484,0.6334746814741484,0.0,0.00038291999999273685,0.044509112000014284,0.01560413799984417,16
audit_6_core_005,6,core,5,0.5714285714285714,True,0.0,0.0,0.13351415132146688,0.13351415132146688,0.0,0.000351793000163525,0.11367039600008866,0.07328859899985218,46
audit_6_core_005,6,core,5,0.8571428571428571,True,0.3592003314459968,0.3592003314459968,0.5095909557017406,0.5095909557017406,0.0,0.000351793000163525,0.11367039600008866,0.014051634999987073,46
audit_6_core_006,6,core,6,0.6666666666666666,False,0.0140782923027098,0.0140782923027098,0.2434840777790669,0.2434840777790669,0.0,0.0003449349999300466,0.1271688809999887,0.05948751200003244,48
audit_6_core_006,6,core,6,0.8333333333333334,False,0.26614402495894657,0.26614402495894657,0.4840026667510081,0.4840026667510081,0.0,0.0003449349999300466,0.1271688809999887,0.015521365000040532,48
audit_6_core_007,6,core,7,0.5714285714285714,True,0.0,0.0,0.15732240378979875,0.2051672891428981,0.04784488535309936,0.00031680000006417686,0.11785082000005787,0.06765401699999529,48
audit_6_core_007,6,core,7,0.8571428571428571,True,0.43490393004680294,0.43490393004680294,0.689718848203014,0.689718848203014,0.0,0.00031680000006417686,0.11785082000005787,0.013150728000027812,48
audit_6_core_008,6,core,8,0.6666666666666666,False,0.0010837470084965745,0.0010837470084965745,0.3075088291680305,0.3075088291680305,0.0,0.0007046780001473962,0.11998482100011643,0.048399840999991284,48
audit_6_core_008,6,core,8,0.8333333333333334,False,0.28484944577425786,0.28484944577425786,0.5399363716452806,0.5651152008843751,0.025178829239094425,0.0007046780001473962,0.11998482100011643,0.017213963999893167,48
audit_6_core_009,6,core,9,0.5714285714285714,True,0.0,0.0,0.1540041263221994,0.16276295727866819,0.008758830956468788,0.0003272479998486233,0.22505496600001607,0.06925167600002169,96
audit_6_core_009,6,core,9,0.8571428571428571,True,0.3047305771829431,0.3047305771829431,0.5754625897475599,0.5754625897475599,0.0,0.0003272479998486233,0.22505496600001607,0.01329997200014077,96
audit_6_core_010,6,core,10,0.6666666666666666,False,0.0,0.0,0.20705106185958483,0.20705106185958483,0.0,0.0002910480000082316,0.25042957400000887,0.05345820000002277,96
audit_6_core_010,6,core,10,0.8333333333333334,False,0.3522986951769374,0.35229869517693735,0.501791715818638,0.5566789861538495,0.05488727033521146,0.0002910480000082316,0.25042957400000887,0.017280406000054427,96
audit_6_core_011,6,core,11,0.5714285714285714,True,0.0,0.0,0.23814182753479707,0.28344573811992424,0.04530391058512717,0.0003197210000962514,0.10329368099996827,0.07459880299984434,43
audit_6_core_011,6,core,11,0.8571428571428571,True,0.38305734825985244,0.38305734825985244,0.6366309099269195,0.6366309099269195,0.0,0.0003197210000962514,0.10329368099996827,0.013333463000208212,43
audit_6_gradient_000,6,gradient,0,0.6666666666666666,False,0.09544568558547897,0.09544568558547897,0.34692869745934113,0.34692869745934113,0.0,0.00032166799996957707,0.04507485399994948,0.04689195299988569,16
audit_6_gradient_000,6,gradient,0,0.8333333333333334,False,0.2040626461773187,0.2040626461773187,0.4476670986627957,0.4476670986627957,0.0,0.00032166799996957707,0.04507485399994948,0.015172935999999027,16
audit_6_gradient_001,6,gradient,1,0.5714285714285714,True,0.07262961526878964,0.07262961526878964,0.28156446730366413,0.3091788975542029,0.02761443025053878,0.00031997799987948383,0.026998886999990646,0.06839188200001445,8
audit_6_gradient_001,6,gradient,1,0.8571428571428571,True,0.3678114533226866,0.3678114533226866,0.5356283709162188,0.5430317694828752,0.007403398566656394,0.00031997799987948383,0.026998886999990646,0.013450455999873157,8
audit_6_gradient_002,6,gradient,2,0.6666666666666666,False,0.18981434372978784,0.18981434372978784,0.4256122660433129,0.4572230909861481,0.03161082494283518,0.00031962100001692306,0.01948521899998923,0.05278511799997432,6
audit_6_gradient_002,6,gradient,2,0.8333333333333334,False,0.2679035036560487,0.2679035036560487,0.47972431925130093,0.47972431925130093,0.0,0.00031962100001692306,0.01948521899998923,0.01498081199997614,6
audit_6_gradient_003,6,gradient,3,0.5714285714285714,True,0.059081091345904155,0.059081091345904155,0.29569055266817923,0.3317759383884573,0.036085385720278085,0.0003397420000510465,0.05264890199987349,0.06961450600010721,20
audit_6_gradient_003,6,gradient,3,0.8571428571428571,True,0.2053001041713381,0.2053001041713381,0.5028663409570366,0.5028663409570366,0.0,0.0003397420000510465,0.05264890199987349,0.01696992000006503,20
audit_6_gradient_004,6,gradient,4,0.6666666666666666,False,0.13900081387049903,0.13900081387049903,0.276935955799037,0.276935955799037,0.0,0.00026248499989378615,0.052186526000014055,0.050228022000055716,20
audit_6_gradient_004,6,gradient,4,0.8333333333333334,False,0.23103460914543045,0.23103460914543045,0.5079788034279383,0.5079788034279383,0.0,0.00026248499989378615,0.052186526000014055,0.01546310599997014,20
audit_6_gradient_005,6,gradient,5,0.5714285714285714,True,0.0,0.0,0.22441932238028944,0.28634686312336344,0.061927540743073994,0.00030616700018981646,0.09612048100007087,0.06889762399987376,32
audit_6_gradient_005,6,gradient,5,0.8571428571428571,True,0.18945272524154286,0.18945272524154286,0.5223660650745515,0.5512044245296054,0.028838359455053864,0.00030616700018981646,0.09612048100007087,0.012980761999870083,32
audit_6_gradient_006,6,gradient,6,0.6666666666666666,False,0.23506689212364618,0.23506689212364618,0.346572687188798,0.346572687188798,0.0,0.0003908589999355172,0.015112615999896661,0.04918364099989958,4
audit_6_gradient_006,6,gradient,6,0.8333333333333334,False,0.3856233221395088,0.3856233221395088,0.5018558167288943,0.5313813650127824,0.029525548283888092,0.0003908589999355172,0.015112615999896661,0.016594543999872258,4
audit_6_gradient_007,6,gradient,7,0.5714285714285714,True,0.09262949161299201,0.092629491612992,0.286971241232168,0.34490439464065914,0.057933153408491145,0.0002973869998186274,0.04090237100012928,0.06719596599987199,17
audit_6_gradient_007,6,gradient,7,0.8571428571428571,True,0.22529013851117538,0.22529013851117538,0.4303201660510611,0.4303201660510611,0.0,0.0002973869998186274,0.04090237100012928,0.013132463999909305,17
audit_6_gradient_008,6,gradient,8,0.6666666666666666,False,0.18553611537913212,0.18553611537913214,0.3943357128632732,0.3943357128632731,-5.551115123125783e-17,0.00028832899988628924,0.02850274399997943,0.07563317199992525,8
audit_6_gradient_008,6,gradient,8,0.8333333333333334,False,0.3109613846085595,0.3109613846085595,0.5004419411369979,0.5004419411369979,0.0,0.00028832899988628924,0.02850274399997943,0.017894694000005984,8
audit_6_gradient_009,6,gradient,9,0.5714285714285714,True,0.04568354759370469,0.04568354759370469,0.28544109552929825,0.3456755561542646,0.060234460624966346,0.0003124239999579004,0.033145138000008956,0.0669740929999989,11
audit_6_gradient_009,6,gradient,9,0.8571428571428571,True,0.19328801306460638,0.19328801306460638,0.41548059608939236,0.41548059608939236,0.0,0.0003124239999579004,0.033145138000008956,0.013537822999978744,11
audit_6_gradient_010,6,gradient,10,0.6666666666666666,False,0.11438772658882868,0.11438772658882868,0.4230301871888624,0.4503027380563468,0.02727255086748437,0.00031791800006431004,0.04522221700017326,0.04849843800002418,16
audit_6_gradient_010,6,gradient,10,0.8333333333333334,False,0.33065274380502646,0.33065274380502646,0.5353668811198916,0.5353668811198916,0.0,0.00031791800006431004,0.04522221700017326,0.017541106999942713,16
audit_6_gradient_011,6,gradient,11,0.5714285714285714,True,0.028585700268564163,0.028585700268564163,0.31731193293980464,0.3531968818944501,0.035884948954645446,0.000307429000031334,0.02374442799987264,0.07017277199997807,8
audit_6_gradient_011,6,gradient,11,0.8571428571428571,True,0.3302518237706866,0.3302518237706866,0.5459665643522866,0.5459665643522866,0.0,0.000307429000031334,0.02374442799987264,0.013897666999810099,8


==> anc/audit/nsw_calibration.csv <==
universe,gaussian_maxT,bootstrap_maxT,bonferroni,gaussian_draws,bootstrap_draws
"All, equal",2.5504605522533916,2.6022775391449837,2.935199468866706,120000,10000
"All, uncapped weight 1/2",2.54502023785432,2.6022775391449837,2.935199468866706,120000,10000
"Capped only, equal",2.456778958545473,2.442814331072441,2.8070337683438042,120000,10000


==> anc/audit/nsw_correlation.csv <==
,Cap $5k,Cap $10k,Cap $15k,Cap $20k,Cap $30k,Uncapped
Cap $5k,1.0,0.926392997960999,0.8554536207573327,0.8085846911610081,0.76022755006848,0.6947320909501739
Cap $10k,0.926392997960999,1.0,0.9704109745902386,0.932858011848395,0.8862702918651117,0.8159139840095974
Cap $15k,0.8554536207573327,0.9704109745902386,1.0,0.9876272646468304,0.953602604282657,0.887770376835915
Cap $20k,0.8085846911610081,0.932858011848395,0.9876272646468304,1.0,0.9839186165593595,0.9276534206847594
Cap $30k,0.76022755006848,0.8862702918651117,0.953602604282657,0.9839186165593595,1.0,0.9696768322752751
Uncapped,0.6947320909501739,0.8159139840095974,0.887770376835915,0.9276534206847594,0.9696768322752751,1.0


==> anc/audit/nsw_covariance.csv <==
,Cap $5k,Cap $10k,Cap $15k,Cap $20k,Cap $30k,Uncapped
Cap $5k,0.045609455863068714,0.07555069121006383,0.08793366579008902,0.09323190460077575,0.0968219576493795,0.09955546136039453
Cap $10k,0.07555069121006383,0.14582482550644832,0.17836214898456876,0.19232815912936935,0.2018295418713541,0.20906454757111667
Cap $15k,0.08793366579008902,0.17836214898456876,0.23166612172480164,0.2566468457398352,0.2737168305174495,0.2867161769285632
Cap $20k,0.09323190460077575,0.19232815912936935,0.2566468457398352,0.2914896860482192,0.3167915464517121,0.3360606245891569
Cap $30k,0.0968219576493795,0.2018295418713541,0.2737168305174495,0.3167915464517121,0.3556359204510759,0.3880164276898387
Uncapped,0.09955546136039453,0.20906454757111667,0.2867161769285632,0.3360606245891569,0.3880164276898387,0.4502363626870999


==> anc/audit/nsw_pairwise_contrasts.csv <==
i,j,estimated_contrast,paired_se,independent_se,raw_lower,raw_upper,closed_lower,closed_upper
Cap $5k,Cap $10k,0.4559843511442625,0.20083052295253673,0.4375320346780531,-0.05622597533460172,0.9681946776231267,-0.05622597533460172,0.9681946776231267
Cap $5k,Cap $15k,0.7418178810420994,0.31844661406221975,0.5265696322309807,-0.07036764612225221,1.554003408206451,-0.07036764612225221,1.554003408206451
Cap $5k,Cap $20k,0.9676818106605691,0.38811767894510596,0.5806023957161113,-0.022197019121070416,1.9575606404422086,-0.022197019121070416,1.9575606404422086
Cap $5k,Cap $30k,1.2095327021545281,0.45563303327939864,0.6334393233089848,0.04745862447186511,2.371606779837191,0.04745862447186511,2.371606779837191
Cap $5k,Uncapped,1.3949719611851923,0.5447337843657023,0.704163204484705,0.005649932680763303,2.7842939896896213,0.005649932680763303,2.7842939896896213
Cap $10k,Cap $15k,0.28583352989783695,0.14410638175359364,0.6144029192893292,-0.08170411209267159,0.6533711718883455,-0.08170411209267159,0.6533711718883455
Cap $10k,Cap $20k,0.5116974595163066,0.22947373116748854,0.6612975968160383,-0.07356623960477249,1.0969611586373857,-0.07356623960477249,1.0969611586373857
Cap $10k,Cap $30k,0.7535483510102656,0.31273257299938556,0.7081389312539766,-0.044063739829371396,1.5511604418499028,-0.044063739829371396,1.5511604418499028
Cap $10k,Uncapped,0.9389876100409298,0.42181997706523444,0.7720499907347634,-0.1368476016163811,2.0148228216982407,-0.1368476016163811,2.0148228216982407
Cap $15k,Cap $20k,0.22586392961846968,0.0993081884506531,0.7232951042092162,-0.027417687540666924,0.4791455467776063,-0.027417687540666924,0.4791455467776063
Cap $15k,Cap $30k,0.4677148211124287,0.19967068172613267,0.7663563415121438,-0.041537376071614895,0.9769670182964723,-0.041537376071614895,0.9769670182964723
Cap $15k,Uncapped,0.6531540801430928,0.3293480386381177,0.8257738700224787,-0.18683510036545214,1.493143260651638,-0.18683510036545214,1.493143260651638
Cap $20k,Cap $30k,0.241850891493959,0.11637230596611414,0.8044411765314448,-0.05495208424737713,0.5386538672352952,-0.05495208424737713,0.5386538672352952
Cap $20k,Uncapped,0.42729015052462316,0.263827215345584,0.8612351878176594,-0.24559075482514947,1.1001710558743958,-0.24559075482514947,1.1001710558743958
Cap $30k,Uncapped,0.18543925903066416,0.1727409267038311,0.8977038950222817,-0.25512966028715156,0.6260081783484799,-0.25512966028715156,0.6260081783484799


==> anc/audit/nsw_profiles.csv <==
universe,method,q,q_num,q_den,estimate,L,conservative_U,exact_U,exact_lp_count_all_q
"All, equal",Paired maxT,0.16666666666666666,1,6,0.0,0.0,0.0,0.0,906
"All, equal",Paired maxT,0.3333333333333333,2,6,0.18543925903066416,0.0,0.4791455467776063,0.4791455467776063,906
"All, equal",Paired maxT,0.5,3,6,0.42729015052462316,0.0,0.9769670182964723,0.9769670182964723,906
"All, equal",Paired maxT,0.6666666666666666,4,6,0.6531540801430928,0.0,1.493143260651638,1.493143260651638,906
"All, equal",Paired maxT,0.8333333333333334,5,6,0.9389876100409298,0.0,2.0148228216982407,2.0148228216982407,906
"All, equal",Paired maxT,1.0,6,6,1.3949719611851923,0.04745862447186511,2.7842939896896213,2.7842939896896213,906
"All, equal",Paired Bonferroni,0.16666666666666666,1,6,0.0,0.0,0.0,,0
"All, equal",Paired Bonferroni,0.3333333333333333,2,6,0.18543925903066416,0.0,0.5173532716129414,,0
"All, equal",Paired Bonferroni,0.5,3,6,0.42729015052462316,0.0,1.0537881000632263,,0
"All, equal",Paired Bonferroni,0.6666666666666666,4,6,0.6531540801430928,0.0,1.6198562682259872,,0
"All, equal",Paired Bonferroni,0.8333333333333334,5,6,0.9389876100409298,0.0,2.177113382680172,,0
"All, equal",Paired Bonferroni,1.0,6,6,1.3949719611851923,0.0,2.9938742757291523,,0
"All, equal",Stratified bootstrap maxT,0.16666666666666666,1,6,0.0,0.0,0.0,,0
"All, equal",Stratified bootstrap maxT,0.3333333333333333,2,6,0.18543925903066416,0.0,0.48429139787678155,,0
"All, equal",Stratified bootstrap maxT,0.5,3,6,0.42729015052462316,0.0,0.9873133513941105,,0
"All, equal",Stratified bootstrap maxT,0.6666666666666666,4,6,0.6531540801430928,0.0,1.5102090836525206,,0
"All, equal",Stratified bootstrap maxT,0.8333333333333334,5,6,0.9389876100409298,0.0,2.0366802619204414,,0
"All, equal",Stratified bootstrap maxT,1.0,6,6,1.3949719611851923,0.023849093559050072,2.812520453053506,,0
"All, equal",Marginal box,0.16666666666666666,1,6,0.0,0.0,0.0,,0
"All, equal",Marginal box,0.3333333333333333,2,6,0.18543925903066416,0.0,2.0268920970684507,,0
"All, equal",Marginal box,0.5,3,6,0.42729015052462316,0.0,2.5750921380555467,,0
"All, equal",Marginal box,0.6666666666666666,4,6,0.6531540801430928,0.0,2.9555072311714916,,0
"All, equal",Marginal box,0.8333333333333334,5,6,0.9389876100409298,0.0,3.3462991705049343,,0
"All, equal",Marginal box,1.0,6,6,1.3949719611851923,0.0,3.7286694717485416,,0
"All, equal",Working independence,0.16666666666666666,1,6,0.0,0.0,0.0,,0
"All, equal",Working independence,0.3333333333333333,2,6,0.18543925903066416,0.0,1.740228146943453,,0
"All, equal",Working independence,0.5,3,6,0.42729015052462316,0.0,2.287404785887811,,0
"All, equal",Working independence,0.6666666666666666,4,6,0.6531540801430928,0.0,2.6718656541892356,,0
"All, equal",Working independence,0.8333333333333334,5,6,0.9389876100409298,0.0,3.068803467490346,,0
"All, equal",Working independence,1.0,6,6,1.3949719611851923,0.0,3.461831424984176,,0
"All, uncapped weight 1/2",Paired maxT,0.1,1,10,0.0,0.0,0.0,0.0,906
"All, uncapped weight 1/2",Paired maxT,0.2,2,10,0.0,0.0,0.0,0.0,906
"All, uncapped weight 1/2",Paired maxT,0.3,3,10,0.0,0.0,0.0,0.0,906
"All, uncapped weight 1/2",Paired maxT,0.4,4,10,0.0,0.0,0.0,0.0,906
"All, uncapped weight 1/2",Paired maxT,0.5,5,10,0.0,0.0,0.0,0.0,906
"All, uncapped weight 1/2",Paired maxT,0.6,6,10,0.18543925903066416,0.0,0.625068413397624,0.625068413397624,906
"All, uncapped weight 1/2",Paired maxT,0.7,7,10,0.42729015052462316,0.0,1.0987357528758843,1.0987357528758843,906
"All, uncapped weight 1/2",Paired maxT,0.8,8,10,0.6531540801430928,0.0,1.491351503774729,1.491351503774729,906
"All, uncapped weight 1/2",Paired maxT,0.9,9,10,0.9389876100409298,0.0,2.0125279884031966,2.0125279884031966,906
"All, uncapped weight 1/2",Paired maxT,1.0,10,10,1.3949719611851923,0.04993741142350783,2.7813304666388756,2.7813304666388756,906
"All, uncapped weight 1/2",Paired Bonferroni,0.1,1,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.2,2,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.3,3,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.4,4,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.5,5,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.6,6,10,0.18543925903066416,0.0,0.6924683353432918,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.7,7,10,0.42729015052462316,0.0,1.2016756528795633,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.8,8,10,0.6531540801430928,0.0,1.6198562682259872,,0
"All, uncapped weight 1/2",Paired Bonferroni,0.9,9,10,0.9389876100409298,0.0,2.177113382680172,,0
"All, uncapped weight 1/2",Paired Bonferroni,1.0,10,10,1.3949719611851923,0.0,2.9938742757291523,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.1,1,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.2,2,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.3,3,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.4,4,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.5,5,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.6,6,10,0.18543925903066416,0.0,0.6349590926831337,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.7,7,10,0.42729015052462316,0.0,1.113841787233603,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.8,8,10,0.6531540801430928,0.0,1.5102090836525206,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.9,9,10,0.9389876100409298,0.0,2.0366802619204414,,0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.0,10,10,1.3949719611851923,0.023849093559050072,2.812520453053506,,0
"All, uncapped weight 1/2",Marginal box,0.1,1,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Marginal box,0.2,2,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Marginal box,0.3,3,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Marginal box,0.4,4,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Marginal box,0.5,5,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Marginal box,0.6,6,10,0.18543925903066416,0.0,3.529031244655128,,0
"All, uncapped weight 1/2",Marginal box,0.7,7,10,0.42729015052462316,0.0,3.6219410883096033,,0
"All, uncapped weight 1/2",Marginal box,0.8,8,10,0.6531540801430928,0.0,3.6932538544305977,,0
"All, uncapped weight 1/2",Marginal box,0.9,9,10,0.9389876100409298,0.0,3.7167208732391757,,0
"All, uncapped weight 1/2",Marginal box,1.0,10,10,1.3949719611851923,0.0,3.7286694717485416,,0
"All, uncapped weight 1/2",Working independence,0.1,1,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Working independence,0.2,2,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Working independence,0.3,3,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Working independence,0.4,4,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Working independence,0.5,5,10,0.0,0.0,0.0,,0
"All, uncapped weight 1/2",Working independence,0.6,6,10,0.18543925903066416,0.0,2.8203792548996383,,0
"All, uncapped weight 1/2",Working independence,0.7,7,10,0.42729015052462316,0.0,2.9551872163763346,,0
"All, uncapped weight 1/2",Working independence,0.8,8,10,0.6531540801430928,0.0,3.0769651048370763,,0
"All, uncapped weight 1/2",Working independence,0.9,9,10,0.9389876100409298,0.0,3.2051083327841527,,0
"All, uncapped weight 1/2",Working independence,1.0,10,10,1.3949719611851923,0.0,3.461831424984176,,0
"Capped only, equal",Paired maxT,0.2,1,5,0.0,0.0,0.0,0.0,114
"Capped only, equal",Paired maxT,0.4,2,5,0.22586392961846968,0.0,0.4698421974153028,0.4698421974153028,114
"Capped only, equal",Paired maxT,0.6,3,5,0.4677148211124287,0.0,0.9582615506156216,0.9582615506156216,114
"Capped only, equal",Paired maxT,0.8,4,5,0.7535483510102656,0.0,1.5218631560069422,1.5218631560069422,114
"Capped only, equal",Paired maxT,1.0,5,5,1.2095327021545281,0.09014305317545235,2.328922351133604,2.328922351133604,114
"Capped only, equal",Paired Bonferroni,0.2,1,5,0.0,0.0,0.0,,0
"Capped only, equal",Paired Bonferroni,0.4,2,5,0.22586392961846968,0.0,0.5046253680725031,,0
"Capped only, equal",Paired Bonferroni,0.6,3,5,0.4677148211124287,0.0,1.0281971672659114,,0
"Capped only, equal",Paired Bonferroni,0.8,4,5,0.7535483510102656,0.0,1.6313992438805847,,0
"Capped only, equal",Paired Bonferroni,1.0,5,5,1.2095327021545281,0.0,2.4885100125427164,,0
"Capped only, equal",Stratified bootstrap maxT,0.2,1,5,0.0,0.0,0.0,,0
"Capped only, equal",Stratified bootstrap maxT,0.4,2,5,0.22586392961846968,0.0,0.46845539555856774,,0
"Capped only, equal",Stratified bootstrap maxT,0.6,3,5,0.4677148211124287,0.0,0.9554732239280297,,0
"Capped only, equal",Stratified bootstrap maxT,0.8,4,5,0.7535483510102656,0.0,1.5174959621263229,,0
"Capped only, equal",Stratified bootstrap maxT,1.0,5,5,1.2095327021545281,0.09650579874960674,2.3225596055594497,,0
"Capped only, equal",Marginal box,0.2,1,5,0.0,0.0,0.0,,0
"Capped only, equal",Marginal box,0.4,2,5,0.22586392961846968,0.0,1.9897203691600716,,0
"Capped only, equal",Marginal box,0.6,3,5,0.4677148211124287,0.0,2.5317121419736957,,0
"Capped only, equal",Marginal box,0.8,4,5,0.7535483510102656,0.0,2.9084701560457846,,0
"Capped only, equal",Marginal box,1.0,5,5,1.2095327021545281,0.0,3.295737766137715,,0
"Capped only, equal",Working independence,0.2,1,5,0.0,0.0,0.0,,0
"Capped only, equal",Working independence,0.4,2,5,0.22586392961846968,0.0,1.6841515472177297,,0
"Capped only, equal",Working independence,0.6,3,5,0.4677148211124287,0.0,2.2199166200988403,,0
"Capped only, equal",Working independence,0.8,4,5,0.7535483510102656,0.0,2.5974523414170054,,0
"Capped only, equal",Working independence,1.0,5,5,1.2095327021545281,0.0,2.987618272879697,,0
"Capped only, equal",Paired Hoeffding,0.2,1,5,0.0,0.0,0.0,0.0,360
"Capped only, equal",Paired Hoeffding,0.4,2,5,0.22586392961846968,0.0,1.0582579863997674,1.0582579863997674,360
"Capped only, equal",Paired Hoeffding,0.6,3,5,0.4677148211124287,0.0,2.176485573078902,2.176485573078902,360
"Capped only, equal",Paired Hoeffding,0.8,4,5,0.7535483510102656,0.0,3.4648639810044624,3.4648639810044624,360
"Capped only, equal",Paired Hoeffding,1.0,5,5,1.2095327021545281,0.0,5.371502986061017,5.371502986061017,360


==> anc/audit/nsw_specifications.csv <==
specification,cap_kUSD,treated_mean,control_mean,estimate,marginal_se,treated_capped_fraction,control_capped_fraction
Cap $5k,5.0,3.01226074235246,2.6128903216875528,0.39937042066490713,0.21356370446091422,0.4540540540540541,0.3769230769230769
Cap $10k,10.0,4.717785789860906,3.862431018051736,0.8553547718091696,0.381870168390316,0.22162162162162163,0.16153846153846155
Cap $15k,15.0,5.467921727360905,4.326733425653899,1.1411883017070066,0.4813170698456493,0.0972972972972973,0.05
Cap $20k,20.0,5.83655827191327,4.4695060405877935,1.3670522313254763,0.5398978477899492,0.04864864864864865,0.015384615384615385
Cap $30k,30.0,6.127229122842325,4.518326000022889,1.6089031228194353,0.5963521782060295,0.016216216216216217,0.0038461538461538464
Uncapped,inf,6.3491435020652975,4.554801120215198,1.7943423818500994,0.6709965444673317,0.0,0.0


==> anc/audit/nsw_tolerance_inversion.csv <==
universe,method,tolerance_kUSD,estimate,lower,upper
"All, equal",Marginal box,0.0,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.031072245597904512,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.062144491195809025,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.09321673679371353,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.12428898239161805,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.15536122798952257,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.18543925903066416,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.18643347358742707,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.2175057191853316,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.2485779647832361,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.27965021038114063,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.31072245597904513,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.34179470157694963,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.37286694717485414,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.40393919277275864,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Marginal box,0.42729015052462316,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.4350114383706632,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.4660836839685677,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.4971559295664722,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.5282281751643767,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.5593004207622813,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.5903726663601857,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.6214449119580903,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.6525171575559947,0.5,0.16666666666666666,1.0
"All, equal",Marginal box,0.6531540801430928,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.6835894031538993,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.7146616487518038,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.7457338943497083,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.7768061399476128,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.8078783855455173,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.8389506311434218,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.8700228767413264,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.9010951223392308,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.9321673679371354,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Marginal box,0.9389876100409298,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,0.9632396135350398,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,0.9943118591329444,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.025384104730849,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.0564563503287534,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.0875285959266578,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.1186008415245625,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.149673087122467,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.1807453327203714,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.211817578318276,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.2428898239161805,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.273962069514085,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.3050343151119894,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.336106560709894,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.3671788063077985,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Marginal box,1.3949719611851923,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.398251051905703,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.4293232975036076,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.460395543101512,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.4914677886994165,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.5225400342973212,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.5536122798952257,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.58468452549313,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.6157567710910345,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.6468290166889392,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.6779012622868437,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.708973507884748,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.7400457534826528,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.7711179990805572,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.8021902446784617,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.8332624902763663,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.8643347358742708,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.8954069814721752,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.9264792270700797,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.9575514726679843,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,1.9886237182658888,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,2.0196959638637932,1.0,0.16666666666666666,1.0
"All, equal",Marginal box,2.0268920970684507,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.050768209461698,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.081840455059602,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.112912700657507,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.1439849462554115,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.1750571918533157,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.2061294374512204,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.237201683049125,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.2682739286470293,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.299346174244934,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.3304184198428386,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.361490665440743,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.3925629110386475,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.423635156636552,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.4547074022344564,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.485779647832361,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.5168518934302657,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.54792413902817,1.0,0.3333333333333333,1.0
"All, equal",Marginal box,2.5750921380555467,1.0,0.5,1.0
"All, equal",Marginal box,2.5789963846260746,1.0,0.5,1.0
"All, equal",Marginal box,2.610068630223979,1.0,0.5,1.0
"All, equal",Marginal box,2.6411408758218835,1.0,0.5,1.0
"All, equal",Marginal box,2.672213121419788,1.0,0.5,1.0
"All, equal",Marginal box,2.7032853670176924,1.0,0.5,1.0
"All, equal",Marginal box,2.734357612615597,1.0,0.5,1.0
"All, equal",Marginal box,2.7654298582135017,1.0,0.5,1.0
"All, equal",Marginal box,2.796502103811406,1.0,0.5,1.0
"All, equal",Marginal box,2.8275743494093106,1.0,0.5,1.0
"All, equal",Marginal box,2.8586465950072153,1.0,0.5,1.0
"All, equal",Marginal box,2.8897188406051195,1.0,0.5,1.0
"All, equal",Marginal box,2.920791086203024,1.0,0.5,1.0
"All, equal",Marginal box,2.951863331800929,1.0,0.5,1.0
"All, equal",Marginal box,2.9555072311714916,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,2.982935577398833,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.0140078229967378,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.0450800685946424,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.0761523141925466,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.1072245597904513,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.1382968053883555,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.16936905098626,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.200441296584165,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.231513542182069,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.2625857877799738,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.2936580333778784,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.3247302789757827,1.0,0.6666666666666666,1.0
"All, equal",Marginal box,3.3462991705049343,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.3558025245736873,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.386874770171592,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.417947015769496,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.449019261367401,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.4800915069653056,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.51116375256321,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.5422359981611145,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.573308243759019,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.6043804893569233,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.635452734954828,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.6665249805527327,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.697597226150637,1.0,0.8333333333333334,1.0
"All, equal",Marginal box,3.7286694717485416,1.0,1.0,1.0
"All, equal",Paired Bonferroni,0.0,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.025,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.05,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.07500000000000001,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.1,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.125,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.15000000000000002,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.17500000000000002,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.18543925903066416,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.2,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.225,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.25,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.275,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.30000000000000004,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.325,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.35000000000000003,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.375,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.4,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.42500000000000004,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.42729015052462316,0.5,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.45,0.5,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.47500000000000003,0.5,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.5,0.5,0.16666666666666666,1.0
"All, equal",Paired Bonferroni,0.5173532716129414,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.525,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.55,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.5750000000000001,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.6000000000000001,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.625,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.65,0.5,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.6531540801430928,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.675,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.7000000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.7250000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.75,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.775,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.8,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.8250000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.8500000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.875,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.9,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.925,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.9389876100409298,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.9500000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,0.9750000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,1.0,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,1.0250000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,1.05,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired Bonferroni,1.0537881000632263,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.075,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.1,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.125,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.1500000000000001,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.175,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.2000000000000002,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.225,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.25,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.2750000000000001,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.3,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.3250000000000002,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.35,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.375,0.8333333333333334,0.5,1.0
"All, equal",Paired Bonferroni,1.3949719611851923,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.4000000000000001,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.425,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.4500000000000002,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.475,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.5,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.5250000000000001,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.55,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.5750000000000002,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.6,1.0,0.5,1.0
"All, equal",Paired Bonferroni,1.6198562682259872,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.625,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.6500000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.675,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.7000000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.725,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.75,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.7750000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.8,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.8250000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.85,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.875,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.9000000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.925,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.9500000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,1.975,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.0,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.025,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.0500000000000003,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.075,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.1,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.125,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.15,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.1750000000000003,1.0,0.6666666666666666,1.0
"All, equal",Paired Bonferroni,2.177113382680172,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.2,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.225,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.25,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.275,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.3000000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.325,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.35,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.375,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.4000000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.4250000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.45,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.475,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.5,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.5250000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.5500000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.575,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.6,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.625,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.6500000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.6750000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.7,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.725,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.75,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.7750000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.8000000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.825,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.85,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.875,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.9000000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.9250000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.95,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.975,1.0,0.8333333333333334,1.0
"All, equal",Paired Bonferroni,2.9938742757291523,1.0,1.0,1.0
"All, equal",Paired Bonferroni,3.0,1.0,1.0,1.0
"All, equal",Paired maxT,0.0,0.16666666666666666,0.16666666666666666,0.8333333333333334
"All, equal",Paired maxT,0.025,0.16666666666666666,0.16666666666666666,0.8333333333333334
"All, equal",Paired maxT,0.04745862447186511,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.05,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.07500000000000001,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.1,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.125,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.15000000000000002,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.17500000000000002,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Paired maxT,0.18543925903066416,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.2,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.225,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.25,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.275,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.30000000000000004,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.325,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.35000000000000003,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.375,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.4,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.42500000000000004,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Paired maxT,0.42729015052462316,0.5,0.16666666666666666,1.0
"All, equal",Paired maxT,0.45,0.5,0.16666666666666666,1.0
"All, equal",Paired maxT,0.47500000000000003,0.5,0.16666666666666666,1.0
"All, equal",Paired maxT,0.4791455467776063,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.5,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.525,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.55,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.5750000000000001,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.6000000000000001,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.625,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.65,0.5,0.3333333333333333,1.0
"All, equal",Paired maxT,0.6531540801430928,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.675,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.7000000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.7250000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.75,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.775,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.8,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.8250000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.8500000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.875,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.9,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.925,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Paired maxT,0.9389876100409298,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired maxT,0.9500000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired maxT,0.9750000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Paired maxT,0.9769670182964723,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.0,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.0250000000000001,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.05,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.075,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.1,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.125,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.1500000000000001,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.175,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.2000000000000002,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.225,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.25,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.2750000000000001,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.3,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.3250000000000002,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.35,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.375,0.8333333333333334,0.5,1.0
"All, equal",Paired maxT,1.3949719611851923,1.0,0.5,1.0
"All, equal",Paired maxT,1.4000000000000001,1.0,0.5,1.0
"All, equal",Paired maxT,1.425,1.0,0.5,1.0
"All, equal",Paired maxT,1.4500000000000002,1.0,0.5,1.0
"All, equal",Paired maxT,1.475,1.0,0.5,1.0
"All, equal",Paired maxT,1.493143260651638,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.5,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.5250000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.55,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.5750000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.6,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.625,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.6500000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.675,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.7000000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.725,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.75,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.7750000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.8,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.8250000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.85,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.875,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.9000000000000001,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.925,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.9500000000000002,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,1.975,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,2.0,1.0,0.6666666666666666,1.0
"All, equal",Paired maxT,2.0148228216982407,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.025,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.0500000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.075,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.1,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.125,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.15,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.1750000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.2,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.225,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.25,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.275,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.3000000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.325,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.35,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.375,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.4000000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.4250000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.45,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.475,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.5,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.5250000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.5500000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.575,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.6,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.625,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.6500000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.6750000000000003,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.7,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.725,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.75,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.7750000000000004,1.0,0.8333333333333334,1.0
"All, equal",Paired maxT,2.7842939896896213,1.0,1.0,1.0
"All, equal",Paired maxT,2.8000000000000003,1.0,1.0,1.0
"All, equal",Paired maxT,2.825,1.0,1.0,1.0
"All, equal",Paired maxT,2.85,1.0,1.0,1.0
"All, equal",Paired maxT,2.875,1.0,1.0,1.0
"All, equal",Paired maxT,2.9000000000000004,1.0,1.0,1.0
"All, equal",Paired maxT,2.9250000000000003,1.0,1.0,1.0
"All, equal",Paired maxT,2.95,1.0,1.0,1.0
"All, equal",Paired maxT,2.975,1.0,1.0,1.0
"All, equal",Paired maxT,3.0,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,0.0,0.16666666666666666,0.16666666666666666,0.8333333333333334
"All, equal",Stratified bootstrap maxT,0.023849093559050072,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.025,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.05,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.07500000000000001,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.1,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.125,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.15000000000000002,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.17500000000000002,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.18543925903066416,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.2,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.225,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.25,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.275,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.30000000000000004,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.325,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.35000000000000003,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.375,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.4,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.42500000000000004,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.42729015052462316,0.5,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.45,0.5,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.47500000000000003,0.5,0.16666666666666666,1.0
"All, equal",Stratified bootstrap maxT,0.48429139787678155,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.5,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.525,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.55,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.5750000000000001,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.6000000000000001,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.625,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.65,0.5,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.6531540801430928,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.675,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.7000000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.7250000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.75,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.775,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.8,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.8250000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.8500000000000001,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.875,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.9,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.925,0.6666666666666666,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.9389876100409298,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.9500000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.9750000000000001,0.8333333333333334,0.3333333333333333,1.0
"All, equal",Stratified bootstrap maxT,0.9873133513941105,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.0,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.0250000000000001,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.05,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.075,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.1,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.125,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.1500000000000001,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.175,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.2000000000000002,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.225,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.25,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.2750000000000001,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.3,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.3250000000000002,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.35,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.375,0.8333333333333334,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.3949719611851923,1.0,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.4000000000000001,1.0,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.425,1.0,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.4500000000000002,1.0,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.475,1.0,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.5,1.0,0.5,1.0
"All, equal",Stratified bootstrap maxT,1.5102090836525206,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.5250000000000001,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.55,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.5750000000000002,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.6,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.625,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.6500000000000001,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.675,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.7000000000000002,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.725,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.75,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.7750000000000001,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.8,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.8250000000000002,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.85,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.875,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.9000000000000001,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.925,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.9500000000000002,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,1.975,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,2.0,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,2.025,1.0,0.6666666666666666,1.0
"All, equal",Stratified bootstrap maxT,2.0366802619204414,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.0500000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.075,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.1,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.125,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.15,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.1750000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.2,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.225,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.25,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.275,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.3000000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.325,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.35,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.375,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.4000000000000004,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.4250000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.45,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.475,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.5,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.5250000000000004,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.5500000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.575,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.6,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.625,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.6500000000000004,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.6750000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.7,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.725,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.75,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.7750000000000004,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.8000000000000003,1.0,0.8333333333333334,1.0
"All, equal",Stratified bootstrap maxT,2.812520453053506,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.825,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.85,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.875,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.9000000000000004,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.9250000000000003,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.95,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,2.975,1.0,1.0,1.0
"All, equal",Stratified bootstrap maxT,3.0,1.0,1.0,1.0
"All, equal",Working independence,0.0,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.028848595208201468,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.057697190416402935,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.08654578562460441,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.11539438083280587,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.14424297604100733,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.17309157124920882,0.16666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.18543925903066416,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.20194016645741028,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.23078876166561174,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.25963735687381323,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.28848595208201466,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.31733454729021615,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.34618314249841764,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.3750317377066191,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.40388033291482056,0.3333333333333333,0.16666666666666666,1.0
"All, equal",Working independence,0.42729015052462316,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.432728928123022,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.4615775233312235,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.49042611853942497,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.5192747137476265,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.5481233089558278,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.5769719041640293,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.6058204993722308,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.6346690945804323,0.5,0.16666666666666666,1.0
"All, equal",Working independence,0.6531540801430928,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.6635176897886338,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.6923662849968353,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.7212148802050367,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.7500634754132381,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.7789120706214396,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.8077606658296411,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.8366092610378426,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.865457856246044,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.8943064514542455,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.923155046662447,0.6666666666666666,0.16666666666666666,1.0
"All, equal",Working independence,0.9389876100409298,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,0.9520036418706485,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,0.9808522370788499,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.0097008322870513,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.038549427495253,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.0673980227034543,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.0962466179116557,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.1250952131198573,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.1539438083280587,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.1827924035362603,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.2116409987444616,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.240489593952663,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.2693381891608646,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.298186784369066,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.3270353795772676,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.355883974785469,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.3847325699936706,0.8333333333333334,0.16666666666666666,1.0
"All, equal",Working independence,1.3949719611851923,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.413581165201872,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.4424297604100733,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.471278355618275,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.5001269508264763,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.528975546034678,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.5578241412428793,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.5866727364510806,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.6155213316592822,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.6443699268674836,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.6732185220756852,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.7020671172838866,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.730915712492088,1.0,0.16666666666666666,1.0
"All, equal",Working independence,1.740228146943453,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.7597643077002896,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.788612902908491,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.8174614981166926,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.846310093324894,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.8751586885330953,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.904007283741297,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.9328558789494983,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.9617044741576999,1.0,0.3333333333333333,1.0
"All, equal",Working independence,1.9905530693659013,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.0194016645741026,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.048250259782304,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.077098854990506,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.105947450198707,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.1347960454069086,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.16364464061511,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.1924932358233113,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.221341831031513,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.2501904262397145,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.279039021447916,1.0,0.3333333333333333,1.0
"All, equal",Working independence,2.287404785887811,1.0,0.5,1.0
"All, equal",Working independence,2.3078876166561173,1.0,0.5,1.0
"All, equal",Working independence,2.3367362118643187,1.0,0.5,1.0
"All, equal",Working independence,2.3655848070725205,1.0,0.5,1.0
"All, equal",Working independence,2.394433402280722,1.0,0.5,1.0
"All, equal",Working independence,2.4232819974889233,1.0,0.5,1.0
"All, equal",Working independence,2.4521305926971246,1.0,0.5,1.0
"All, equal",Working independence,2.480979187905326,1.0,0.5,1.0
"All, equal",Working independence,2.509827783113528,1.0,0.5,1.0
"All, equal",Working independence,2.538676378321729,1.0,0.5,1.0
"All, equal",Working independence,2.5675249735299306,1.0,0.5,1.0
"All, equal",Working independence,2.596373568738132,1.0,0.5,1.0
"All, equal",Working independence,2.6252221639463333,1.0,0.5,1.0
"All, equal",Working independence,2.654070759154535,1.0,0.5,1.0
"All, equal",Working independence,2.6718656541892356,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.6829193543627365,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.711767949570938,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.7406165447791393,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.769465139987341,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.7983137351955425,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.827162330403744,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.8560109256119453,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.8848595208201466,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.9137081160283484,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.94255671123655,1.0,0.6666666666666666,1.0
"All, equal",Working independence,2.971405306444751,1.0,0.6666666666666666,1.0
"All, equal",Working independence,3.0002539016529526,1.0,0.6666666666666666,1.0
"All, equal",Working independence,3.029102496861154,1.0,0.6666666666666666,1.0
"All, equal",Working independence,3.057951092069356,1.0,0.6666666666666666,1.0
"All, equal",Working independence,3.068803467490346,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.086799687277557,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.1156482824857585,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.14449687769396,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.1733454729021613,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.202194068110363,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.2310426633185645,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.259891258526766,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.2887398537349672,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.3175884489431686,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.3464370441513704,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.375285639359572,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.404134234567773,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.4329828297759746,1.0,0.8333333333333334,1.0
"All, equal",Working independence,3.461831424984176,1.0,1.0,1.0
"All, uncapped weight 1/2",Marginal box,0.0,0.5,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.031072245597904512,0.5,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.062144491195809025,0.5,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.09321673679371353,0.5,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.12428898239161805,0.5,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.15536122798952257,0.5,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.18543925903066416,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.18643347358742707,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.2175057191853316,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.2485779647832361,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.27965021038114063,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.31072245597904513,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.34179470157694963,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.37286694717485414,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.40393919277275864,0.6,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.42729015052462316,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.4350114383706632,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.4660836839685677,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.4971559295664722,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.5282281751643767,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.5593004207622813,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.5903726663601857,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.6214449119580903,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.6525171575559947,0.7,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.6531540801430928,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.6835894031538993,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.7146616487518038,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.7457338943497083,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.7768061399476128,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.8078783855455173,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.8389506311434218,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.8700228767413264,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.9010951223392308,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.9321673679371354,0.8,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.9389876100409298,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.9632396135350398,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,0.9943118591329444,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.025384104730849,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.0564563503287534,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.0875285959266578,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.1186008415245625,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.149673087122467,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.1807453327203714,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.211817578318276,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.2428898239161805,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.273962069514085,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.3050343151119894,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.336106560709894,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.3671788063077985,0.9,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.3949719611851923,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.398251051905703,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.4293232975036076,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.460395543101512,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.4914677886994165,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.5225400342973212,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.5536122798952257,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.58468452549313,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.6157567710910345,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.6468290166889392,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.6779012622868437,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.708973507884748,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.7400457534826528,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.7711179990805572,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.8021902446784617,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.8332624902763663,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.8643347358742708,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.8954069814721752,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.9264792270700797,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.9575514726679843,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,1.9886237182658888,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.0196959638637932,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.050768209461698,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.081840455059602,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.112912700657507,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.1439849462554115,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.1750571918533157,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.2061294374512204,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.237201683049125,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.2682739286470293,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.299346174244934,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.3304184198428386,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.361490665440743,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.3925629110386475,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.423635156636552,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.4547074022344564,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.485779647832361,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.5168518934302657,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.54792413902817,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.5789963846260746,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.610068630223979,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.6411408758218835,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.672213121419788,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.7032853670176924,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.734357612615597,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.7654298582135017,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.796502103811406,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.8275743494093106,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.8586465950072153,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.8897188406051195,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.920791086203024,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.951863331800929,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,2.982935577398833,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.0140078229967378,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.0450800685946424,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.0761523141925466,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.1072245597904513,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.1382968053883555,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.16936905098626,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.200441296584165,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.231513542182069,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.2625857877799738,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.2936580333778784,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.3247302789757827,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.3558025245736873,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.386874770171592,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.417947015769496,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.449019261367401,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.4800915069653056,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.51116375256321,1.0,0.5,1.0
"All, uncapped weight 1/2",Marginal box,3.529031244655128,1.0,0.6,1.0
"All, uncapped weight 1/2",Marginal box,3.5422359981611145,1.0,0.6,1.0
"All, uncapped weight 1/2",Marginal box,3.573308243759019,1.0,0.6,1.0
"All, uncapped weight 1/2",Marginal box,3.6043804893569233,1.0,0.6,1.0
"All, uncapped weight 1/2",Marginal box,3.6219410883096033,1.0,0.7,1.0
"All, uncapped weight 1/2",Marginal box,3.635452734954828,1.0,0.7,1.0
"All, uncapped weight 1/2",Marginal box,3.6665249805527327,1.0,0.7,1.0
"All, uncapped weight 1/2",Marginal box,3.6932538544305977,1.0,0.8,1.0
"All, uncapped weight 1/2",Marginal box,3.697597226150637,1.0,0.8,1.0
"All, uncapped weight 1/2",Marginal box,3.7167208732391757,1.0,0.9,1.0
"All, uncapped weight 1/2",Marginal box,3.7286694717485416,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.0,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.025,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.05,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.07500000000000001,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.1,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.125,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.15000000000000002,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.17500000000000002,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.18543925903066416,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.2,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.225,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.25,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.275,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.30000000000000004,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.325,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.35000000000000003,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.375,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.4,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.42500000000000004,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.42729015052462316,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.45,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.47500000000000003,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.5,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.525,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.55,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.5750000000000001,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.6000000000000001,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.625,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.65,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.6531540801430928,0.8,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.675,0.8,0.5,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.6924683353432918,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.7000000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.7250000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.75,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.775,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.8,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.8250000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.8500000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.875,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.9,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.925,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.9389876100409298,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.9500000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,0.9750000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.0,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.0250000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.05,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.075,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.1,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.125,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.1500000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.175,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.2000000000000002,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.2016756528795633,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.225,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.25,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.2750000000000001,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.3,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.3250000000000002,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.35,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.375,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.3949719611851923,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.4000000000000001,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.425,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.4500000000000002,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.475,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.5,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.5250000000000001,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.55,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.5750000000000002,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.6,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.6198562682259872,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.625,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.6500000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.675,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.7000000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.725,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.75,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.7750000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.8,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.8250000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.85,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.875,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.9000000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.925,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.9500000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,1.975,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.0,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.025,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.0500000000000003,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.075,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.1,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.125,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.15,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.1750000000000003,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.177113382680172,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.2,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.225,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.25,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.275,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.3000000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.325,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.35,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.375,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.4000000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.4250000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.45,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.475,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.5,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.5250000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.5500000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.575,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.6,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.625,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.6500000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.6750000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.7,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.725,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.75,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.7750000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.8000000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.825,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.85,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.875,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.9000000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.9250000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.95,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.975,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired Bonferroni,2.9938742757291523,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired Bonferroni,3.0,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,0.0,0.5,0.5,0.9
"All, uncapped weight 1/2",Paired maxT,0.025,0.5,0.5,0.9
"All, uncapped weight 1/2",Paired maxT,0.04993741142350783,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.05,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.07500000000000001,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.1,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.125,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.15000000000000002,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.17500000000000002,0.5,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.18543925903066416,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.2,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.225,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.25,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.275,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.30000000000000004,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.325,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.35000000000000003,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.375,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.4,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.42500000000000004,0.6,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.42729015052462316,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.45,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.47500000000000003,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.5,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.525,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.55,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.5750000000000001,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.6000000000000001,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.625,0.7,0.5,1.0
"All, uncapped weight 1/2",Paired maxT,0.625068413397624,0.7,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.65,0.7,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.6531540801430928,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.675,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.7000000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.7250000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.75,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.775,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.8,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.8250000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.8500000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.875,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.9,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.925,0.8,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.9389876100409298,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.9500000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,0.9750000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,1.0,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,1.0250000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,1.05,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,1.075,0.9,0.6,1.0
"All, uncapped weight 1/2",Paired maxT,1.0987357528758843,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.1,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.125,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.1500000000000001,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.175,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.2000000000000002,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.225,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.25,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.2750000000000001,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.3,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.3250000000000002,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.35,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.375,0.9,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.3949719611851923,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.4000000000000001,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.425,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.4500000000000002,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.475,1.0,0.7,1.0
"All, uncapped weight 1/2",Paired maxT,1.491351503774729,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.5,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.5250000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.55,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.5750000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.6,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.625,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.6500000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.675,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.7000000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.725,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.75,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.7750000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.8,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.8250000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.85,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.875,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.9000000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.925,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.9500000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,1.975,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,2.0,1.0,0.8,1.0
"All, uncapped weight 1/2",Paired maxT,2.0125279884031966,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.025,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.0500000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.075,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.1,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.125,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.15,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.1750000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.2,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.225,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.25,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.275,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.3000000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.325,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.35,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.375,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.4000000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.4250000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.45,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.475,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.5,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.5250000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.5500000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.575,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.6,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.625,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.6500000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.6750000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.7,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.725,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.75,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.7750000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Paired maxT,2.7813304666388756,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.8000000000000003,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.825,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.85,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.875,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.9000000000000004,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.9250000000000003,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.95,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,2.975,1.0,1.0,1.0
"All, uncapped weight 1/2",Paired maxT,3.0,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.0,0.5,0.5,0.9
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.023849093559050072,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.025,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.05,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.07500000000000001,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.1,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.125,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.15000000000000002,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.17500000000000002,0.5,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.18543925903066416,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.2,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.225,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.25,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.275,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.30000000000000004,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.325,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.35000000000000003,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.375,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.4,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.42500000000000004,0.6,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.42729015052462316,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.45,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.47500000000000003,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.5,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.525,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.55,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.5750000000000001,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.6000000000000001,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.625,0.7,0.5,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.6349590926831337,0.7,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.65,0.7,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.6531540801430928,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.675,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.7000000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.7250000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.75,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.775,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.8,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.8250000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.8500000000000001,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.875,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.9,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.925,0.8,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.9389876100409298,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.9500000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,0.9750000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.0,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.0250000000000001,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.05,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.075,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.1,0.9,0.6,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.113841787233603,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.125,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.1500000000000001,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.175,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.2000000000000002,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.225,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.25,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.2750000000000001,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.3,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.3250000000000002,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.35,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.375,0.9,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.3949719611851923,1.0,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.4000000000000001,1.0,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.425,1.0,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.4500000000000002,1.0,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.475,1.0,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.5,1.0,0.7,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.5102090836525206,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.5250000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.55,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.5750000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.6,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.625,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.6500000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.675,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.7000000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.725,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.75,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.7750000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.8,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.8250000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.85,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.875,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.9000000000000001,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.925,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.9500000000000002,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,1.975,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.0,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.025,1.0,0.8,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.0366802619204414,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.0500000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.075,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.1,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.125,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.15,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.1750000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.2,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.225,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.25,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.275,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.3000000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.325,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.35,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.375,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.4000000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.4250000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.45,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.475,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.5,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.5250000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.5500000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.575,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.6,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.625,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.6500000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.6750000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.7,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.725,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.75,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.7750000000000004,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.8000000000000003,1.0,0.9,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.812520453053506,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.825,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.85,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.875,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.9000000000000004,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.9250000000000003,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.95,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,2.975,1.0,1.0,1.0
"All, uncapped weight 1/2",Stratified bootstrap maxT,3.0,1.0,1.0,1.0
"All, uncapped weight 1/2",Working independence,0.0,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.028848595208201468,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.057697190416402935,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.08654578562460441,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.11539438083280587,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.14424297604100733,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.17309157124920882,0.5,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.18543925903066416,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.20194016645741028,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.23078876166561174,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.25963735687381323,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.28848595208201466,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.31733454729021615,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.34618314249841764,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.3750317377066191,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.40388033291482056,0.6,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.42729015052462316,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.432728928123022,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.4615775233312235,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.49042611853942497,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.5192747137476265,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.5481233089558278,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.5769719041640293,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.6058204993722308,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.6346690945804323,0.7,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.6531540801430928,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.6635176897886338,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.6923662849968353,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.7212148802050367,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.7500634754132381,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.7789120706214396,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.8077606658296411,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.8366092610378426,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.865457856246044,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.8943064514542455,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.923155046662447,0.8,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.9389876100409298,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.9520036418706485,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,0.9808522370788499,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.0097008322870513,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.038549427495253,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.0673980227034543,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.0962466179116557,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.1250952131198573,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.1539438083280587,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.1827924035362603,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.2116409987444616,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.240489593952663,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.2693381891608646,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.298186784369066,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.3270353795772676,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.355883974785469,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.3847325699936706,0.9,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.3949719611851923,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.413581165201872,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.4424297604100733,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.471278355618275,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.5001269508264763,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.528975546034678,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.5578241412428793,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.5866727364510806,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.6155213316592822,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.6443699268674836,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.6732185220756852,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.7020671172838866,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.730915712492088,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.7597643077002896,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.788612902908491,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.8174614981166926,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.846310093324894,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.8751586885330953,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.904007283741297,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.9328558789494983,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.9617044741576999,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,1.9905530693659013,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.0194016645741026,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.048250259782304,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.077098854990506,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.105947450198707,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.1347960454069086,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.16364464061511,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.1924932358233113,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.221341831031513,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.2501904262397145,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.279039021447916,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.3078876166561173,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.3367362118643187,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.3655848070725205,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.394433402280722,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.4232819974889233,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.4521305926971246,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.480979187905326,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.509827783113528,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.538676378321729,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.5675249735299306,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.596373568738132,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.6252221639463333,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.654070759154535,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.6829193543627365,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.711767949570938,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.7406165447791393,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.769465139987341,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.7983137351955425,1.0,0.5,1.0
"All, uncapped weight 1/2",Working independence,2.8203792548996383,1.0,0.6,1.0
"All, uncapped weight 1/2",Working independence,2.827162330403744,1.0,0.6,1.0
"All, uncapped weight 1/2",Working independence,2.8560109256119453,1.0,0.6,1.0
"All, uncapped weight 1/2",Working independence,2.8848595208201466,1.0,0.6,1.0
"All, uncapped weight 1/2",Working independence,2.9137081160283484,1.0,0.6,1.0
"All, uncapped weight 1/2",Working independence,2.94255671123655,1.0,0.6,1.0
"All, uncapped weight 1/2",Working independence,2.9551872163763346,1.0,0.7,1.0
"All, uncapped weight 1/2",Working independence,2.971405306444751,1.0,0.7,1.0
"All, uncapped weight 1/2",Working independence,3.0002539016529526,1.0,0.7,1.0
"All, uncapped weight 1/2",Working independence,3.029102496861154,1.0,0.7,1.0
"All, uncapped weight 1/2",Working independence,3.057951092069356,1.0,0.7,1.0
"All, uncapped weight 1/2",Working independence,3.0769651048370763,1.0,0.8,1.0
"All, uncapped weight 1/2",Working independence,3.086799687277557,1.0,0.8,1.0
"All, uncapped weight 1/2",Working independence,3.1156482824857585,1.0,0.8,1.0
"All, uncapped weight 1/2",Working independence,3.14449687769396,1.0,0.8,1.0
"All, uncapped weight 1/2",Working independence,3.1733454729021613,1.0,0.8,1.0
"All, uncapped weight 1/2",Working independence,3.202194068110363,1.0,0.8,1.0
"All, uncapped weight 1/2",Working independence,3.2051083327841527,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.2310426633185645,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.259891258526766,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.2887398537349672,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.3175884489431686,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.3464370441513704,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.375285639359572,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.404134234567773,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.4329828297759746,1.0,0.9,1.0
"All, uncapped weight 1/2",Working independence,3.461831424984176,1.0,1.0,1.0
"Capped only, equal",Marginal box,0.0,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.027464481384480956,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.05492896276896191,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.08239344415344287,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.10985792553792383,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.13732240692240477,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.16478688830688573,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.1922513696913667,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.21971585107584765,0.2,0.2,1.0
"Capped only, equal",Marginal box,0.22586392961846968,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.2471803324603286,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.27464481384480954,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.30210929522929053,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.32957377661377146,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.35703825799825245,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.3845027393827334,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.41196722076721437,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.4394317021516953,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.46689618353617623,0.4,0.2,1.0
"Capped only, equal",Marginal box,0.4677148211124287,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.4943606649206572,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.5218251463051382,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.5492896276896191,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.5767541090741001,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.6042185904585811,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.631683071843062,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.6591475532275429,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.6866120346120239,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.7140765159965049,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.7415409973809858,0.6,0.2,1.0
"Capped only, equal",Marginal box,0.7535483510102656,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.7690054787654668,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.7964699601499478,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.8239344415344287,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.8513989229189096,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.8788634043033906,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.9063278856878716,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.9337923670723525,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.9612568484568335,0.8,0.2,1.0
"Capped only, equal",Marginal box,0.9887213298413144,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.0161858112257953,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.0436502926102764,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.0711147739947573,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.0985792553792382,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.1260437367637193,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.1535082181482001,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.180972699532681,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.2084371809171621,0.8,0.2,1.0
"Capped only, equal",Marginal box,1.2095327021545281,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.235901662301643,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.263366143686124,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.290830625070605,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.3182951064550859,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.345759587839567,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.3732240692240478,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.4006885506085287,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.4281530319930098,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.4556175133774907,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.4830819947619716,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.5105464761464527,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.5380109575309335,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.5654754389154144,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.5929399202998955,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.6204044016843764,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.6478688830688575,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.6753333644533384,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.7027978458378192,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.7302623272223003,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.7577268086067812,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.785191289991262,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.8126557713757432,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.840120252760224,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.867584734144705,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.895049215529186,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.922513696913667,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.949978178298148,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.977442659682629,1.0,0.2,1.0
"Capped only, equal",Marginal box,1.9897203691600716,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.0049071410671098,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.0323716224515906,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.0598361038360715,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.087300585220553,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.1147650666050337,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.1422295479895146,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.1696940293739955,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.1971585107584763,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.2246229921429577,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.2520874735274385,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.2795519549119194,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.3070164362964003,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.334480917680881,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.361945399065362,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.3894098804498434,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.4168743618343242,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.444338843218805,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.471803324603286,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.499267805987767,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.526732287372248,1.0,0.4,1.0
"Capped only, equal",Marginal box,2.5317121419736957,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.554196768756729,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.58166125014121,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.609125731525691,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.6365902129101717,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.6640546942946526,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.691519175679134,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.718983657063615,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.7464481384480957,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.7739126198325765,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.8013771012170574,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.8288415826015387,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.8563060639860196,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.8837705453705005,1.0,0.6,1.0
"Capped only, equal",Marginal box,2.9084701560457846,1.0,0.8,1.0
"Capped only, equal",Marginal box,2.9112350267549814,1.0,0.8,1.0
"Capped only, equal",Marginal box,2.9386995081394622,1.0,0.8,1.0
"Capped only, equal",Marginal box,2.966163989523943,1.0,0.8,1.0
"Capped only, equal",Marginal box,2.9936284709084244,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.0210929522929053,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.048557433677386,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.076021915061867,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.103486396446348,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.130950877830829,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.15841535921531,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.185879840599791,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.213344321984272,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.2408088033687528,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.2682732847532336,1.0,0.8,1.0
"Capped only, equal",Marginal box,3.295737766137715,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,0.0,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.025,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.05,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.07500000000000001,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.1,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.125,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.15000000000000002,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.17500000000000002,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.2,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.225,0.2,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.22586392961846968,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.25,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.275,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.30000000000000004,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.325,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.35000000000000003,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.375,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.4,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.42500000000000004,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.45,0.4,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.4677148211124287,0.6,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.47500000000000003,0.6,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.5,0.6,0.2,1.0
"Capped only, equal",Paired Bonferroni,0.5046253680725031,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.525,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.55,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.5750000000000001,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.6000000000000001,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.625,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.65,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.675,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.7000000000000001,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.7250000000000001,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.75,0.6,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.7535483510102656,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.775,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.8,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.8250000000000001,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.8500000000000001,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.875,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.9,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.925,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.9500000000000001,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,0.9750000000000001,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,1.0,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,1.0250000000000001,0.8,0.4,1.0
"Capped only, equal",Paired Bonferroni,1.0281971672659114,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.05,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.075,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.1,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.125,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.1500000000000001,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.175,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.2000000000000002,0.8,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.2095327021545281,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.225,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.25,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.2750000000000001,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.3,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.3250000000000002,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.35,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.375,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.4000000000000001,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.425,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.4500000000000002,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.475,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.5,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.5250000000000001,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.55,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.5750000000000002,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.6,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.625,1.0,0.6,1.0
"Capped only, equal",Paired Bonferroni,1.6313992438805847,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.6500000000000001,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.675,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.7000000000000002,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.725,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.75,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.7750000000000001,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.8,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.8250000000000002,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.85,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.875,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.9000000000000001,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.925,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.9500000000000002,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,1.975,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.0,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.025,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.0500000000000003,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.075,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.1,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.125,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.15,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.1750000000000003,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.2,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.225,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.25,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.275,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.3000000000000003,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.325,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.35,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.375,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.4000000000000004,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.4250000000000003,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.45,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.475,1.0,0.8,1.0
"Capped only, equal",Paired Bonferroni,2.4885100125427164,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.5,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.5250000000000004,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.5500000000000003,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.575,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.6,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.625,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.6500000000000004,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.6750000000000003,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.7,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.725,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.75,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.7750000000000004,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.8000000000000003,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.825,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.85,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.875,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.9000000000000004,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.9250000000000003,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.95,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,2.975,1.0,1.0,1.0
"Capped only, equal",Paired Bonferroni,3.0,1.0,1.0,1.0
"Capped only, equal",Paired Hoeffding,0.0,0.2,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.04476252488384181,0.2,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.08952504976768362,0.2,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.13428757465152544,0.2,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.17905009953536724,0.2,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.22381262441920904,0.2,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.22586392961846968,0.4,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.2685751493030509,0.4,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.3133376741868927,0.4,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.3581001990707345,0.4,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.4028627239545763,0.4,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.4476252488384181,0.4,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.4677148211124287,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.4923877737222599,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.5371502986061018,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.5819128234899436,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.6266753483737854,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.6714378732576272,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.716200398141469,0.6,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.7535483510102656,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.7609629230253108,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.8057254479091526,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.8504879727929944,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.8952504976768362,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.940013022560678,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,0.9847755474445198,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,1.0295380723283616,0.8,0.2,1.0
"Capped only, equal",Paired Hoeffding,1.0582579863997674,0.8,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.0743005972122035,0.8,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.1190631220960452,0.8,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.163825646979887,0.8,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.2085881718637288,0.8,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.2095327021545281,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.2533506967475707,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.2981132216314124,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.3428757465152543,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.387638271399096,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.432400796282938,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.4771633211667798,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.5219258460506215,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.5666883709344634,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.6114508958183051,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.656213420702147,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.7009759455859887,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.7457384704698307,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.7905009953536724,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.8352635202375143,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.880026045121356,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.9247885700051979,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,1.9695510948890396,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,2.0143136197728815,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,2.059076144656723,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,2.103838669540565,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,2.148601194424407,1.0,0.4,1.0
"Capped only, equal",Paired Hoeffding,2.176485573078902,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.1933637193082487,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.2381262441920904,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.2828887690759325,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.327651293959774,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.372413818843616,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.4171763437274576,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.4619388686112997,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.5067013934951414,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.551463918378983,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.596226443262825,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.640988968146667,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.6857514930305086,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.7305140179143503,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.775276542798192,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.820039067682034,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.864801592565876,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.9095641174497175,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.9543266423335597,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,2.9990891672174014,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.043851692101243,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.0886142169850848,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.133376741868927,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.1781392667527686,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.2229017916366103,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.267664316520452,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.312426841404294,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.357189366288136,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.4019518911719775,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.446714416055819,1.0,0.6,1.0
"Capped only, equal",Paired Hoeffding,3.4648639810044624,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.4914769409396613,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.536239465823503,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.5810019907073447,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.625764515591187,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.6705270404750285,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.7152895653588702,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.760052090242712,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.804814615126554,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.8495771400103957,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.8943396648942374,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.939102189778079,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,3.9838647146619213,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.028627239545763,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.073389764429605,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.118152289313446,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.162914814197288,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.20767733908113,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.252439863964972,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.297202388848814,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.341964913732656,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.386727438616497,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.431489963500339,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.476252488384181,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.5210150132680225,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.565777538151865,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.610540063035707,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.655302587919548,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.70006511280339,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.744827637687232,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.7895901625710735,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.834352687454915,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.879115212338757,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.9238777372225995,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,4.968640262106441,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.013402786990283,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.0581653118741245,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.102927836757966,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.147690361641808,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.19245288652565,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.237215411409492,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.281977936293334,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.326740461177176,1.0,0.8,1.0
"Capped only, equal",Paired Hoeffding,5.371502986061017,1.0,1.0,1.0
"Capped only, equal",Paired maxT,0.0,0.2,0.2,0.8
"Capped only, equal",Paired maxT,0.025,0.2,0.2,0.8
"Capped only, equal",Paired maxT,0.05,0.2,0.2,0.8
"Capped only, equal",Paired maxT,0.07500000000000001,0.2,0.2,0.8
"Capped only, equal",Paired maxT,0.09014305317545235,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.1,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.125,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.15000000000000002,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.17500000000000002,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.2,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.225,0.2,0.2,1.0
"Capped only, equal",Paired maxT,0.22586392961846968,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.25,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.275,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.30000000000000004,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.325,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.35000000000000003,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.375,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.4,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.42500000000000004,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.45,0.4,0.2,1.0
"Capped only, equal",Paired maxT,0.4677148211124287,0.6,0.2,1.0
"Capped only, equal",Paired maxT,0.4698421974153028,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.47500000000000003,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.5,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.525,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.55,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.5750000000000001,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.6000000000000001,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.625,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.65,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.675,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.7000000000000001,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.7250000000000001,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.75,0.6,0.4,1.0
"Capped only, equal",Paired maxT,0.7535483510102656,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.775,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.8,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.8250000000000001,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.8500000000000001,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.875,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.9,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.925,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.9500000000000001,0.8,0.4,1.0
"Capped only, equal",Paired maxT,0.9582615506156216,0.8,0.6,1.0
"Capped only, equal",Paired maxT,0.9750000000000001,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.0,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.0250000000000001,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.05,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.075,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.1,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.125,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.1500000000000001,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.175,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.2000000000000002,0.8,0.6,1.0
"Capped only, equal",Paired maxT,1.2095327021545281,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.225,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.25,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.2750000000000001,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.3,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.3250000000000002,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.35,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.375,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.4000000000000001,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.425,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.4500000000000002,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.475,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.5,1.0,0.6,1.0
"Capped only, equal",Paired maxT,1.5218631560069422,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.5250000000000001,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.55,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.5750000000000002,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.6,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.625,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.6500000000000001,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.675,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.7000000000000002,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.725,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.75,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.7750000000000001,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.8,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.8250000000000002,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.85,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.875,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.9000000000000001,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.925,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.9500000000000002,1.0,0.8,1.0
"Capped only, equal",Paired maxT,1.975,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.0,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.025,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.0500000000000003,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.075,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.1,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.125,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.15,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.1750000000000003,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.2,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.225,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.25,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.275,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.3000000000000003,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.325,1.0,0.8,1.0
"Capped only, equal",Paired maxT,2.328922351133604,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.35,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.375,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.4000000000000004,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.4250000000000003,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.45,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.475,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.5,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.5250000000000004,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.5500000000000003,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.575,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.6,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.625,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.6500000000000004,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.6750000000000003,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.7,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.725,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.75,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.7750000000000004,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.8000000000000003,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.825,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.85,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.875,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.9000000000000004,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.9250000000000003,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.95,1.0,1.0,1.0
"Capped only, equal",Paired maxT,2.975,1.0,1.0,1.0
"Capped only, equal",Paired maxT,3.0,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,0.0,0.2,0.2,0.8
"Capped only, equal",Stratified bootstrap maxT,0.025,0.2,0.2,0.8
"Capped only, equal",Stratified bootstrap maxT,0.05,0.2,0.2,0.8
"Capped only, equal",Stratified bootstrap maxT,0.07500000000000001,0.2,0.2,0.8
"Capped only, equal",Stratified bootstrap maxT,0.09650579874960674,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.1,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.125,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.15000000000000002,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.17500000000000002,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.2,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.225,0.2,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.22586392961846968,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.25,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.275,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.30000000000000004,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.325,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.35000000000000003,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.375,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.4,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.42500000000000004,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.45,0.4,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.4677148211124287,0.6,0.2,1.0
"Capped only, equal",Stratified bootstrap maxT,0.46845539555856774,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.47500000000000003,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.5,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.525,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.55,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.5750000000000001,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.6000000000000001,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.625,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.65,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.675,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.7000000000000001,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.7250000000000001,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.75,0.6,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.7535483510102656,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.775,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.8,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.8250000000000001,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.8500000000000001,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.875,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.9,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.925,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.9500000000000001,0.8,0.4,1.0
"Capped only, equal",Stratified bootstrap maxT,0.9554732239280297,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,0.9750000000000001,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.0,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.0250000000000001,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.05,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.075,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.1,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.125,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.1500000000000001,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.175,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.2000000000000002,0.8,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.2095327021545281,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.225,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.25,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.2750000000000001,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.3,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.3250000000000002,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.35,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.375,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.4000000000000001,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.425,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.4500000000000002,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.475,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.5,1.0,0.6,1.0
"Capped only, equal",Stratified bootstrap maxT,1.5174959621263229,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.5250000000000001,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.55,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.5750000000000002,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.6,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.625,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.6500000000000001,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.675,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.7000000000000002,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.725,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.75,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.7750000000000001,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.8,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.8250000000000002,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.85,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.875,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.9000000000000001,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.925,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.9500000000000002,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,1.975,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.0,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.025,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.0500000000000003,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.075,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.1,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.125,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.15,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.1750000000000003,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.2,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.225,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.25,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.275,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.3000000000000003,1.0,0.8,1.0
"Capped only, equal",Stratified bootstrap maxT,2.3225596055594497,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.325,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.35,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.375,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.4000000000000004,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.4250000000000003,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.45,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.475,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.5,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.5250000000000004,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.5500000000000003,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.575,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.6,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.625,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.6500000000000004,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.6750000000000003,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.7,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.725,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.75,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.7750000000000004,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.8000000000000003,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.825,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.85,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.875,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.9000000000000004,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.9250000000000003,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.95,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,2.975,1.0,1.0,1.0
"Capped only, equal",Stratified bootstrap maxT,3.0,1.0,1.0,1.0
"Capped only, equal",Working independence,0.0,0.2,0.2,1.0
"Capped only, equal",Working independence,0.025,0.2,0.2,1.0
"Capped only, equal",Working independence,0.05,0.2,0.2,1.0
"Capped only, equal",Working independence,0.07500000000000001,0.2,0.2,1.0
"Capped only, equal",Working independence,0.1,0.2,0.2,1.0
"Capped only, equal",Working independence,0.125,0.2,0.2,1.0
"Capped only, equal",Working independence,0.15000000000000002,0.2,0.2,1.0
"Capped only, equal",Working independence,0.17500000000000002,0.2,0.2,1.0
"Capped only, equal",Working independence,0.2,0.2,0.2,1.0
"Capped only, equal",Working independence,0.225,0.2,0.2,1.0
"Capped only, equal",Working independence,0.22586392961846968,0.4,0.2,1.0
"Capped only, equal",Working independence,0.25,0.4,0.2,1.0
"Capped only, equal",Working independence,0.275,0.4,0.2,1.0
"Capped only, equal",Working independence,0.30000000000000004,0.4,0.2,1.0
"Capped only, equal",Working independence,0.325,0.4,0.2,1.0
"Capped only, equal",Working independence,0.35000000000000003,0.4,0.2,1.0
"Capped only, equal",Working independence,0.375,0.4,0.2,1.0
"Capped only, equal",Working independence,0.4,0.4,0.2,1.0
"Capped only, equal",Working independence,0.42500000000000004,0.4,0.2,1.0
"Capped only, equal",Working independence,0.45,0.4,0.2,1.0
"Capped only, equal",Working independence,0.4677148211124287,0.6,0.2,1.0
"Capped only, equal",Working independence,0.47500000000000003,0.6,0.2,1.0
"Capped only, equal",Working independence,0.5,0.6,0.2,1.0
"Capped only, equal",Working independence,0.525,0.6,0.2,1.0
"Capped only, equal",Working independence,0.55,0.6,0.2,1.0
"Capped only, equal",Working independence,0.5750000000000001,0.6,0.2,1.0
"Capped only, equal",Working independence,0.6000000000000001,0.6,0.2,1.0
"Capped only, equal",Working independence,0.625,0.6,0.2,1.0
"Capped only, equal",Working independence,0.65,0.6,0.2,1.0
"Capped only, equal",Working independence,0.675,0.6,0.2,1.0
"Capped only, equal",Working independence,0.7000000000000001,0.6,0.2,1.0
"Capped only, equal",Working independence,0.7250000000000001,0.6,0.2,1.0
"Capped only, equal",Working independence,0.75,0.6,0.2,1.0
"Capped only, equal",Working independence,0.7535483510102656,0.8,0.2,1.0
"Capped only, equal",Working independence,0.775,0.8,0.2,1.0
"Capped only, equal",Working independence,0.8,0.8,0.2,1.0
"Capped only, equal",Working independence,0.8250000000000001,0.8,0.2,1.0
"Capped only, equal",Working independence,0.8500000000000001,0.8,0.2,1.0
"Capped only, equal",Working independence,0.875,0.8,0.2,1.0
"Capped only, equal",Working independence,0.9,0.8,0.2,1.0
"Capped only, equal",Working independence,0.925,0.8,0.2,1.0
"Capped only, equal",Working independence,0.9500000000000001,0.8,0.2,1.0
"Capped only, equal",Working independence,0.9750000000000001,0.8,0.2,1.0
"Capped only, equal",Working independence,1.0,0.8,0.2,1.0
"Capped only, equal",Working independence,1.0250000000000001,0.8,0.2,1.0
"Capped only, equal",Working independence,1.05,0.8,0.2,1.0
"Capped only, equal",Working independence,1.075,0.8,0.2,1.0
"Capped only, equal",Working independence,1.1,0.8,0.2,1.0
"Capped only, equal",Working independence,1.125,0.8,0.2,1.0
"Capped only, equal",Working independence,1.1500000000000001,0.8,0.2,1.0
"Capped only, equal",Working independence,1.175,0.8,0.2,1.0
"Capped only, equal",Working independence,1.2000000000000002,0.8,0.2,1.0
"Capped only, equal",Working independence,1.2095327021545281,1.0,0.2,1.0
"Capped only, equal",Working independence,1.225,1.0,0.2,1.0
"Capped only, equal",Working independence,1.25,1.0,0.2,1.0
"Capped only, equal",Working independence,1.2750000000000001,1.0,0.2,1.0
"Capped only, equal",Working independence,1.3,1.0,0.2,1.0
"Capped only, equal",Working independence,1.3250000000000002,1.0,0.2,1.0
"Capped only, equal",Working independence,1.35,1.0,0.2,1.0
"Capped only, equal",Working independence,1.375,1.0,0.2,1.0
"Capped only, equal",Working independence,1.4000000000000001,1.0,0.2,1.0
"Capped only, equal",Working independence,1.425,1.0,0.2,1.0
"Capped only, equal",Working independence,1.4500000000000002,1.0,0.2,1.0
"Capped only, equal",Working independence,1.475,1.0,0.2,1.0
"Capped only, equal",Working independence,1.5,1.0,0.2,1.0
"Capped only, equal",Working independence,1.5250000000000001,1.0,0.2,1.0
"Capped only, equal",Working independence,1.55,1.0,0.2,1.0
"Capped only, equal",Working independence,1.5750000000000002,1.0,0.2,1.0
"Capped only, equal",Working independence,1.6,1.0,0.2,1.0
"Capped only, equal",Working independence,1.625,1.0,0.2,1.0
"Capped only, equal",Working independence,1.6500000000000001,1.0,0.2,1.0
"Capped only, equal",Working independence,1.675,1.0,0.2,1.0
"Capped only, equal",Working independence,1.6841515472177297,1.0,0.4,1.0
"Capped only, equal",Working independence,1.7000000000000002,1.0,0.4,1.0
"Capped only, equal",Working independence,1.725,1.0,0.4,1.0
"Capped only, equal",Working independence,1.75,1.0,0.4,1.0
"Capped only, equal",Working independence,1.7750000000000001,1.0,0.4,1.0
"Capped only, equal",Working independence,1.8,1.0,0.4,1.0
"Capped only, equal",Working independence,1.8250000000000002,1.0,0.4,1.0
"Capped only, equal",Working independence,1.85,1.0,0.4,1.0
"Capped only, equal",Working independence,1.875,1.0,0.4,1.0
"Capped only, equal",Working independence,1.9000000000000001,1.0,0.4,1.0
"Capped only, equal",Working independence,1.925,1.0,0.4,1.0
"Capped only, equal",Working independence,1.9500000000000002,1.0,0.4,1.0
"Capped only, equal",Working independence,1.975,1.0,0.4,1.0
"Capped only, equal",Working independence,2.0,1.0,0.4,1.0
"Capped only, equal",Working independence,2.025,1.0,0.4,1.0
"Capped only, equal",Working independence,2.0500000000000003,1.0,0.4,1.0
"Capped only, equal",Working independence,2.075,1.0,0.4,1.0
"Capped only, equal",Working independence,2.1,1.0,0.4,1.0
"Capped only, equal",Working independence,2.125,1.0,0.4,1.0
"Capped only, equal",Working independence,2.15,1.0,0.4,1.0
"Capped only, equal",Working independence,2.1750000000000003,1.0,0.4,1.0
"Capped only, equal",Working independence,2.2,1.0,0.4,1.0
"Capped only, equal",Working independence,2.2199166200988403,1.0,0.6,1.0
"Capped only, equal",Working independence,2.225,1.0,0.6,1.0
"Capped only, equal",Working independence,2.25,1.0,0.6,1.0
"Capped only, equal",Working independence,2.275,1.0,0.6,1.0
"Capped only, equal",Working independence,2.3000000000000003,1.0,0.6,1.0
"Capped only, equal",Working independence,2.325,1.0,0.6,1.0
"Capped only, equal",Working independence,2.35,1.0,0.6,1.0
"Capped only, equal",Working independence,2.375,1.0,0.6,1.0
"Capped only, equal",Working independence,2.4000000000000004,1.0,0.6,1.0
"Capped only, equal",Working independence,2.4250000000000003,1.0,0.6,1.0
"Capped only, equal",Working independence,2.45,1.0,0.6,1.0
"Capped only, equal",Working independence,2.475,1.0,0.6,1.0
"Capped only, equal",Working independence,2.5,1.0,0.6,1.0
"Capped only, equal",Working independence,2.5250000000000004,1.0,0.6,1.0
"Capped only, equal",Working independence,2.5500000000000003,1.0,0.6,1.0
"Capped only, equal",Working independence,2.575,1.0,0.6,1.0
"Capped only, equal",Working independence,2.5974523414170054,1.0,0.8,1.0
"Capped only, equal",Working independence,2.6,1.0,0.8,1.0
"Capped only, equal",Working independence,2.625,1.0,0.8,1.0
"Capped only, equal",Working independence,2.6500000000000004,1.0,0.8,1.0
"Capped only, equal",Working independence,2.6750000000000003,1.0,0.8,1.0
"Capped only, equal",Working independence,2.7,1.0,0.8,1.0
"Capped only, equal",Working independence,2.725,1.0,0.8,1.0
"Capped only, equal",Working independence,2.75,1.0,0.8,1.0
"Capped only, equal",Working independence,2.7750000000000004,1.0,0.8,1.0
"Capped only, equal",Working independence,2.8000000000000003,1.0,0.8,1.0
"Capped only, equal",Working independence,2.825,1.0,0.8,1.0
"Capped only, equal",Working independence,2.85,1.0,0.8,1.0
"Capped only, equal",Working independence,2.875,1.0,0.8,1.0
"Capped only, equal",Working independence,2.9000000000000004,1.0,0.8,1.0
"Capped only, equal",Working independence,2.9250000000000003,1.0,0.8,1.0
"Capped only, equal",Working independence,2.95,1.0,0.8,1.0
"Capped only, equal",Working independence,2.975,1.0,0.8,1.0
"Capped only, equal",Working independence,2.987618272879697,1.0,1.0,1.0
"Capped only, equal",Working independence,3.0,1.0,1.0,1.0


==> anc/audit/simulation_exact_vs_conservative.csv <==
shape,dependence,reps,sharp_coverage,conservative_coverage,sharp_width,conservative_width,mean_upper_gap,sharp_mcse,conservative_mcse
core,common,150,1.0,1.0,0.19266262267408232,0.19268822851621065,2.560584212831766e-05,0.0,0.0
core,signed,150,1.0,1.0,0.5071261061043789,0.5074188528571674,0.0002927467527884192,0.0,0.0
gradient,common,150,0.9533333333333334,0.9533333333333334,0.21088290972190962,0.218054529175146,0.007171619453236344,0.017221863795553384,0.017221863795553384
gradient,signed,150,1.0,1.0,0.49255238365324744,0.5011182237165307,0.00856584006328335,0.0,0.0
tie,common,150,0.9666666666666667,0.9666666666666667,0.1242546651894042,0.13861586648149474,0.014361201292090535,0.014656562175858798,0.014656562175858798
tie,signed,150,0.9666666666666667,0.9666666666666667,0.3722394683258828,0.37863657456962796,0.006397106243745158,0.014656562175858798,0.014656562175858798


==> anc/audit/simulation_pointwise.csv <==
scenario,method,q_num,q_den,q,reps,coverage,mean_width,median_width,mean_bias,true_R,estimate_mean,certification_rate,rejection_rate,false_certification_rate,false_rejection_rate,coverage_mcse,coverage_ci_lower,coverage_ci_upper,shape,dependence,n,m,law
S01,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.37478816350915933,0.3737615278678149,0.010510563549423165,0.0,0.010510563549423165,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.4489912668940529,0.44686422884998944,0.04579919363344083,0.0,0.04579919363344083,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.5177622432417462,0.5150164677243539,0.09709046032389632,0.0,0.09709046032389632,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.999,0.5936610503684755,0.5879310279400612,0.1582466722550249,0.0,0.1582466722550249,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,100,6,Gaussian
S01,Estimated covariance Bonferroni,6,6,1.0,1000,0.954,0.7105112307859717,0.7015698476785135,0.25687124291241237,0.0,0.25687124291241237,0.0,0.001,0.0,0.001,0.006624499981130654,0.9391877960583809,0.9653375072367351,tie,independent,100,6,Gaussian
S01,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Marginal box,2,6,0.3333333333333333,1000,1.0,0.47648491010178323,0.47601915914575743,0.010510563549423165,0.0,0.010510563549423165,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Marginal box,3,6,0.5,1000,1.0,0.5559941217759808,0.554322750775539,0.04579919363344083,0.0,0.04579919363344083,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Marginal box,4,6,0.6666666666666666,1000,1.0,0.6298846493559245,0.6285489751511788,0.09709046032389632,0.0,0.09709046032389632,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Marginal box,5,6,0.8333333333333334,1000,1.0,0.7072160078238684,0.7010387153310388,0.1582466722550249,0.0,0.1582466722550249,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Marginal box,6,6,1.0,1000,0.998,0.8293718672187064,0.8164769004328761,0.25687124291241237,0.0,0.25687124291241237,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.3831796531846012,0.38186944755851326,0.010510563549423165,0.0,0.010510563549423165,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,3,6,0.5,1000,1.0,0.4525412977773891,0.4512260513029132,0.04579919363344083,0.0,0.04579919363344083,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.5188891315157319,0.5165752133457243,0.09709046032389632,0.0,0.09709046032389632,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,5,6,0.8333333333333334,1000,0.999,0.5906686824965404,0.5843164056621701,0.1582466722550249,0.0,0.1582466722550249,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,6,6,1.0,1000,0.96,0.7046463390406688,0.6920526496465118,0.25687124291241237,0.0,0.25687124291241237,0.0,0.001,0.0,0.001,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,independent,100,6,Gaussian
S01,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.3710620994073589,0.36960508163162464,0.010510563549423165,0.0,0.010510563549423165,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired maxT,3,6,0.5,1000,1.0,0.4389820183329195,0.4376910793668831,0.04579919363344083,0.0,0.04579919363344083,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired maxT,4,6,0.6666666666666666,1000,1.0,0.5043955446132394,0.5018579242728829,0.09709046032389632,0.0,0.09709046032389632,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Paired maxT,5,6,0.8333333333333334,1000,0.999,0.5755704191646736,0.5691917727800135,0.1582466722550249,0.0,0.1582466722550249,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,100,6,Gaussian
S01,Paired maxT,6,6,1.0,1000,0.95,0.6881816239245105,0.6764875449013872,0.25687124291241237,0.0,0.25687124291241237,0.0,0.001,0.0,0.001,0.006892024376045114,0.9346861797557492,0.9618697376072513,tie,independent,100,6,Gaussian
S01,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.2856259632900204,0.2848480373657903,0.010510563549423165,0.0,0.010510563549423165,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Selected pointwise,3,6,0.5,1000,1.0,0.3195476997996792,0.31720278879138347,0.04579919363344083,0.0,0.04579919363344083,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Selected pointwise,4,6,0.6666666666666666,1000,0.997,0.37464577264868965,0.3723671343930166,0.09709046032389632,0.0,0.09709046032389632,0.0,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,tie,independent,100,6,Gaussian
S01,Selected pointwise,5,6,0.8333333333333334,1000,0.959,0.43723675637559134,0.43338385446671224,0.1582466722550249,0.0,0.1582466722550249,0.0,0.001,0.0,0.001,0.006270486424512857,0.9448520067923587,0.9696350289179017,tie,independent,100,6,Gaussian
S01,Selected pointwise,6,6,1.0,1000,0.668,0.5235737826245195,0.5295300105712809,0.25687124291241237,0.0,0.25687124291241237,0.0,0.03,0.0,0.03,0.014892145580808697,0.6382178440412442,0.6964963651076094,tie,independent,100,6,Gaussian
S01,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Working independence,2,6,0.3333333333333333,1000,1.0,0.3831796531846012,0.38186944755851326,0.010510563549423165,0.0,0.010510563549423165,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Working independence,3,6,0.5,1000,1.0,0.4525412977773891,0.4512260513029132,0.04579919363344083,0.0,0.04579919363344083,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Working independence,4,6,0.6666666666666666,1000,1.0,0.5188891315157319,0.5165752133457243,0.09709046032389632,0.0,0.09709046032389632,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,100,6,Gaussian
S01,Working independence,5,6,0.8333333333333334,1000,0.999,0.5906686824965404,0.5843164056621701,0.1582466722550249,0.0,0.1582466722550249,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,100,6,Gaussian
S01,Working independence,6,6,1.0,1000,0.96,0.7046463390406688,0.6920526496465118,0.25687124291241237,0.0,0.25687124291241237,0.0,0.001,0.0,0.001,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,independent,100,6,Gaussian
S02,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.17069591210324525,0.17064954099462995,0.004723193457832231,0.0,0.004723193457832231,0.054,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.20260762469670288,0.20168313144570466,0.020735110875846736,0.0,0.020735110875846736,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.23214341181627682,0.23029488336884296,0.04333822963049866,0.0,0.04333822963049866,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.999,0.2652331770778314,0.26211732049028,0.07205860733850823,0.0,0.07205860733850823,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,500,6,Gaussian
S02,Estimated covariance Bonferroni,6,6,1.0,1000,0.966,0.31363286944494234,0.30987125635827717,0.1129721277685252,0.0,0.1129721277685252,0.0,0.0,0.0,0.0,0.005730968504537434,0.9528648097546889,0.9755686513367737,tie,independent,500,6,Gaussian
S02,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Marginal box,2,6,0.3333333333333333,1000,1.0,0.21323145910514701,0.2127516717800256,0.004723193457832231,0.0,0.004723193457832231,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Marginal box,3,6,0.5,1000,1.0,0.24930294280570753,0.2488989895347739,0.020735110875846736,0.0,0.020735110875846736,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Marginal box,4,6,0.6666666666666666,1000,1.0,0.2817262684579322,0.27966659778370273,0.04333822963049866,0.0,0.04333822963049866,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Marginal box,5,6,0.8333333333333334,1000,1.0,0.3169893393384259,0.31382102871619777,0.07205860733850823,0.0,0.07205860733850823,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Marginal box,6,6,1.0,1000,1.0,0.3689377633477583,0.36488962990541396,0.1129721277685252,0.0,0.1129721277685252,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.1714485216456232,0.171048131399066,0.004723193457832231,0.0,0.004723193457832231,0.013,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,3,6,0.5,1000,1.0,0.20293147514674678,0.2025884864562102,0.020735110875846736,0.0,0.020735110875846736,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.23200617927967807,0.2300196025672267,0.04333822963049866,0.0,0.04333822963049866,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.2647566237792754,0.2618811573483097,0.07205860733850823,0.0,0.07205860733850823,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,6,6,1.0,1000,0.969,0.31321833908940927,0.3097122487472951,0.1129721277685252,0.0,0.1129721277685252,0.0,0.0,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,tie,independent,500,6,Gaussian
S02,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.16581222659726838,0.1654486171276953,0.004723193457832231,0.0,0.004723193457832231,0.103,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired maxT,3,6,0.5,1000,1.0,0.19663796080696963,0.19637360628943856,0.020735110875846736,0.0,0.020735110875846736,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired maxT,4,6,0.6666666666666666,1000,1.0,0.22524218007148267,0.22314283869038326,0.04333822963049866,0.0,0.04333822963049866,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired maxT,5,6,0.8333333333333334,1000,0.999,0.25772793356648976,0.2548777963916131,0.07205860733850823,0.0,0.07205860733850823,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,500,6,Gaussian
S02,Paired maxT,6,6,1.0,1000,0.957,0.3056196348245282,0.30257844692790725,0.1129721277685252,0.0,0.1129721277685252,0.0,0.0,0.0,0.0,0.006414904519944161,0.942580996155916,0.9679213465882865,tie,independent,500,6,Gaussian
S02,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.12773745029442174,0.1280192123484675,0.004723193457832231,0.0,0.004723193457832231,0.932,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Selected pointwise,3,6,0.5,1000,1.0,0.14407830476747313,0.1436343190421148,0.020735110875846736,0.0,0.020735110875846736,0.634,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Selected pointwise,4,6,0.6666666666666666,1000,0.999,0.16679445116386232,0.16490955786407213,0.04333822963049866,0.0,0.04333822963049866,0.253,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,independent,500,6,Gaussian
S02,Selected pointwise,5,6,0.8333333333333334,1000,0.96,0.1965974058458406,0.1952394005493011,0.07205860733850823,0.0,0.07205860733850823,0.05,0.0,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,independent,500,6,Gaussian
S02,Selected pointwise,6,6,1.0,1000,0.69,0.23347295715688055,0.23646769131305706,0.1129721277685252,0.0,0.1129721277685252,0.002,0.0,0.0,0.0,0.014625320509308506,0.6606534768407168,0.7178923549347722,tie,independent,500,6,Gaussian
S02,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Working independence,2,6,0.3333333333333333,1000,1.0,0.1714485216456232,0.171048131399066,0.004723193457832231,0.0,0.004723193457832231,0.013,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Working independence,3,6,0.5,1000,1.0,0.20293147514674678,0.2025884864562102,0.020735110875846736,0.0,0.020735110875846736,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Working independence,4,6,0.6666666666666666,1000,1.0,0.23200617927967807,0.2300196025672267,0.04333822963049866,0.0,0.04333822963049866,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Working independence,5,6,0.8333333333333334,1000,1.0,0.2647566237792754,0.2618811573483097,0.07205860733850823,0.0,0.07205860733850823,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Working independence,6,6,1.0,1000,0.969,0.31321833908940927,0.3097122487472951,0.1129721277685252,0.0,0.1129721277685252,0.0,0.0,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,tie,independent,500,6,Gaussian
S03,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.1270752525900443,0.1266689648832015,0.0037150319395237654,0.0,0.0037150319395237654,0.959,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.15818468597189964,0.15721441849638979,0.01707409377735951,0.0,0.01707409377735951,0.311,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.18780295449165282,0.1865921022326564,0.035471202689830325,0.0,0.035471202689830325,0.013,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.999,0.220083015168447,0.21641999293346775,0.05852643143840661,0.0,0.05852643143840661,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,common,100,6,Gaussian
S03,Estimated covariance Bonferroni,6,6,1.0,1000,0.949,0.2629989198922662,0.25914746987613435,0.09201829505216202,0.0,0.09201829505216202,0.0,0.0,0.0,0.0,0.006956938982052382,0.9335645136552383,0.9609990572247332,tie,common,100,6,Gaussian
S03,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Marginal box,2,6,0.3333333333333333,1000,1.0,0.44986535339177314,0.4480815466389704,0.0037150319395237654,0.0,0.0037150319395237654,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Marginal box,3,6,0.5,1000,1.0,0.5072928399055948,0.5044259010632619,0.01707409377735951,0.0,0.01707409377735951,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Marginal box,4,6,0.6666666666666666,1000,1.0,0.5648301041256625,0.5625618121281404,0.035471202689830325,0.0,0.035471202689830325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Marginal box,5,6,0.8333333333333334,1000,1.0,0.6210320958921719,0.6202160225647182,0.05852643143840661,0.0,0.05852643143840661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Marginal box,6,6,1.0,1000,1.0,0.6837551089159888,0.6786593999436044,0.09201829505216202,0.0,0.09201829505216202,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.12906981052169564,0.12840141189425958,0.0037150319395237654,0.0,0.0037150319395237654,0.962,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired Bonferroni,3,6,0.5,1000,1.0,0.15823068059376744,0.15723233288927085,0.01707409377735951,0.0,0.01707409377735951,0.306,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.1873827885610468,0.1858218682023425,0.035471202689830325,0.0,0.035471202689830325,0.003,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired Bonferroni,5,6,0.8333333333333334,1000,0.999,0.2192614932806607,0.21533102163354306,0.05852643143840661,0.0,0.05852643143840661,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,common,100,6,Gaussian
S03,Paired Bonferroni,6,6,1.0,1000,0.965,0.26165995689176136,0.2575339950836037,0.09201829505216202,0.0,0.09201829505216202,0.0,0.0,0.0,0.0,0.005811626278418119,0.9517133776255466,0.9747277369828871,tie,common,100,6,Gaussian
S03,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.12467321748859486,0.1241345393793919,0.0037150319395237654,0.0,0.0037150319395237654,0.987,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired maxT,3,6,0.5,1000,1.0,0.15324912309826433,0.1523076703134573,0.01707409377735951,0.0,0.01707409377735951,0.435,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired maxT,4,6,0.6666666666666666,1000,1.0,0.18181079442386391,0.18016629158264286,0.035471202689830325,0.0,0.035471202689830325,0.023,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired maxT,5,6,0.8333333333333334,1000,0.999,0.21314278955168964,0.2090818672530397,0.05852643143840661,0.0,0.05852643143840661,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,common,100,6,Gaussian
S03,Paired maxT,6,6,1.0,1000,0.951,0.2547732354813355,0.25097712040829506,0.09201829505216202,0.0,0.09201829505216202,0.0,0.0,0.0,0.0,0.006826346021115546,0.9358092984933898,0.9627389653526394,tie,common,100,6,Gaussian
S03,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.10136016186591043,0.10114203404919239,0.0037150319395237654,0.0,0.0037150319395237654,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Selected pointwise,3,6,0.5,1000,1.0,0.11518356063154868,0.11518175968004196,0.01707409377735951,0.0,0.01707409377735951,0.971,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Selected pointwise,4,6,0.6666666666666666,1000,0.995,0.13536010453960598,0.13364068766011555,0.035471202689830325,0.0,0.035471202689830325,0.743,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,tie,common,100,6,Gaussian
S03,Selected pointwise,5,6,0.8333333333333334,1000,0.938,0.1591562116320932,0.1565011944648511,0.05852643143840661,0.0,0.05852643143840661,0.391,0.0,0.0,0.0,0.00762600813007697,0.9213119396866343,0.9513358198800193,tie,common,100,6,Gaussian
S03,Selected pointwise,6,6,1.0,1000,0.681,0.19055027925461965,0.19105653900579755,0.09201829505216202,0.0,0.09201829505216202,0.091,0.0,0.0,0.0,0.01473902981881779,0.6514663972750635,0.7091483161531656,tie,common,100,6,Gaussian
S03,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Working independence,2,6,0.3333333333333333,1000,1.0,0.3592181825172232,0.3576062629521107,0.0037150319395237654,0.0,0.0037150319395237654,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Working independence,3,6,0.5,1000,1.0,0.40703744280231213,0.4047980936250933,0.01707409377735951,0.0,0.01707409377735951,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Working independence,4,6,0.6666666666666666,1000,1.0,0.4540905979927364,0.45255389929819423,0.035471202689830325,0.0,0.035471202689830325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Working independence,5,6,0.8333333333333334,1000,1.0,0.5000029674307194,0.49846444855897887,0.05852643143840661,0.0,0.05852643143840661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Working independence,6,6,1.0,1000,1.0,0.5536001454939512,0.5500118108282358,0.09201829505216202,0.0,0.09201829505216202,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S04,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.05754225275122455,0.0574325196920112,0.0016403630101833144,0.0,0.0016403630101833144,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.07059606489289486,0.0702378777920612,0.0075986620128641975,0.0,0.0075986620128641975,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.08369998429617083,0.08323180562854635,0.015979800677776653,0.0,0.015979800677776653,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,1.0,0.09810737245879192,0.0967097396802094,0.026412592070745068,0.0,0.026412592070745068,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Estimated covariance Bonferroni,6,6,1.0,1000,0.968,0.1176565121537382,0.1154338962174909,0.04161382306802801,0.0,0.04161382306802801,0.956,0.0,0.0,0.0,0.005565608681896351,0.9551752619162314,0.9772428921412891,tie,common,500,6,Gaussian
S04,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Marginal box,2,6,0.3333333333333333,1000,1.0,0.20094355172858824,0.20036940580249735,0.0016403630101833144,0.0,0.0016403630101833144,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Marginal box,3,6,0.5,1000,1.0,0.22706676576813284,0.2261517545986079,0.0075986620128641975,0.0,0.0075986620128641975,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Marginal box,4,6,0.6666666666666666,1000,1.0,0.2519824253669714,0.25111450374409827,0.015979800677776653,0.0,0.015979800677776653,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Marginal box,5,6,0.8333333333333334,1000,1.0,0.2779198497058337,0.2772725107125996,0.026412592070745068,0.0,0.026412592070745068,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Marginal box,6,6,1.0,1000,1.0,0.3068189119556365,0.3048573577339193,0.04161382306802801,0.0,0.04161382306802801,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.05773208758417727,0.057376009214579,0.0016403630101833144,0.0,0.0016403630101833144,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,3,6,0.5,1000,1.0,0.07059978198878071,0.0704221264241622,0.0075986620128641975,0.0,0.0075986620128641975,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.08370268178972072,0.0832243354691667,0.015979800677776653,0.0,0.015979800677776653,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.09807190922368576,0.0966188262527411,0.026412592070745068,0.0,0.026412592070745068,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,6,6,1.0,1000,0.967,0.11755282930685182,0.1154297585893584,0.04161382306802801,0.0,0.04161382306802801,0.963,0.0,0.0,0.0,0.005648982209212561,0.9540187355329184,0.9764070720415732,tie,common,500,6,Gaussian
S04,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.05580472524668278,0.05541370629284755,0.0016403630101833144,0.0,0.0016403630101833144,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired maxT,3,6,0.5,1000,1.0,0.06840175587400749,0.0681774472580699,0.0075986620128641975,0.0,0.0075986620128641975,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired maxT,4,6,0.6666666666666666,1000,1.0,0.08126317925580129,0.08080006970046515,0.015979800677776653,0.0,0.015979800677776653,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired maxT,5,6,0.8333333333333334,1000,1.0,0.09538208189400371,0.09391696994413334,0.026412592070745068,0.0,0.026412592070745068,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired maxT,6,6,1.0,1000,0.951,0.11452801713523802,0.11251536452480634,0.04161382306802801,0.0,0.04161382306802801,0.97,0.0,0.0,0.0,0.006826346021115546,0.9358092984933898,0.9627389653526394,tie,common,500,6,Gaussian
S04,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.04534503328772038,0.04499069464349255,0.0016403630101833144,0.0,0.0016403630101833144,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Selected pointwise,3,6,0.5,1000,1.0,0.05131295024876091,0.0510155791483765,0.0075986620128641975,0.0,0.0075986620128641975,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Selected pointwise,4,6,0.6666666666666666,1000,0.998,0.06023949507539502,0.0595635075333511,0.015979800677776653,0.0,0.015979800677776653,1.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,common,500,6,Gaussian
S04,Selected pointwise,5,6,0.8333333333333334,1000,0.938,0.07154520947224416,0.07106749681865229,0.026412592070745068,0.0,0.026412592070745068,1.0,0.0,0.0,0.0,0.00762600813007697,0.9213119396866343,0.9513358198800193,tie,common,500,6,Gaussian
S04,Selected pointwise,6,6,1.0,1000,0.694,0.08634226144423572,0.0872128916214475,0.04161382306802801,0.0,0.04161382306802801,0.998,0.0,0.0,0.0,0.014572714228996602,0.6647406510279685,0.721774566679636,tie,common,500,6,Gaussian
S04,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Working independence,2,6,0.3333333333333333,1000,1.0,0.16049050465226378,0.1600338885270406,0.0016403630101833144,0.0,0.0016403630101833144,0.053,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Working independence,3,6,0.5,1000,1.0,0.18227272122453061,0.18143700286037912,0.0075986620128641975,0.0,0.0075986620128641975,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Working independence,4,6,0.6666666666666666,1000,1.0,0.20257566603548752,0.20190191313067465,0.015979800677776653,0.0,0.015979800677776653,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Working independence,5,6,0.8333333333333334,1000,1.0,0.22380188945472881,0.22352364241343103,0.026412592070745068,0.0,0.026412592070745068,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Working independence,6,6,1.0,1000,1.0,0.24855529000915252,0.2462868878801557,0.04161382306802801,0.0,0.04161382306802801,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S05,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.21501475468294054,0.2132292509188894,0.009253366950825084,0.0,0.009253366950825084,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.28059638329101166,0.27655945278522986,0.04273046210480473,0.0,0.04273046210480473,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.999,0.6495142722578071,0.6321854846332668,0.11798728411736427,0.0,0.11798728411736427,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,tie,signed,100,6,Gaussian
S05,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.995,0.7112693965652168,0.6955012950465074,0.1674387573145732,0.0,0.1674387573145732,0.0,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,tie,signed,100,6,Gaussian
S05,Estimated covariance Bonferroni,6,6,1.0,1000,0.964,0.7904276513499038,0.7782870414816685,0.23286661840903028,0.0,0.23286661840903028,0.0,0.0,0.0,0.0,0.005891010100144119,0.9505643395327921,0.9738844285926127,tie,signed,100,6,Gaussian
S05,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Marginal box,2,6,0.3333333333333333,1000,1.0,0.46197142944448394,0.4606396614422089,0.009253366950825084,0.0,0.009253366950825084,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Marginal box,3,6,0.5,1000,1.0,0.5354243285913062,0.5292318603881979,0.04273046210480473,0.0,0.04273046210480473,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Marginal box,4,6,0.6666666666666666,1000,1.0,0.6483665911357064,0.6293329092167027,0.11798728411736427,0.0,0.11798728411736427,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Marginal box,5,6,0.8333333333333334,1000,0.998,0.7121274499114411,0.6917763974800872,0.1674387573145732,0.0,0.1674387573145732,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,signed,100,6,Gaussian
S05,Marginal box,6,6,1.0,1000,0.99,0.7939165252614533,0.7795039693248493,0.23286661840903028,0.0,0.23286661840903028,0.0,0.0,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.21688326740923325,0.21428394731913508,0.009253366950825084,0.0,0.009253366950825084,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,3,6,0.5,1000,1.0,0.27939281568207047,0.2743597176352956,0.04273046210480473,0.0,0.04273046210480473,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.652134669811997,0.6270079442836869,0.11798728411736427,0.0,0.11798728411736427,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,5,6,0.8333333333333334,1000,0.997,0.7111551040011617,0.6883770627355845,0.1674387573145732,0.0,0.1674387573145732,0.0,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,6,6,1.0,1000,0.977,0.7891294993360415,0.7712829874811623,0.23286661840903028,0.0,0.23286661840903028,0.0,0.0,0.0,0.0,0.004740358636221528,0.9657235493377733,0.9846257230670071,tie,signed,100,6,Gaussian
S05,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.20422885553844616,0.2015447996610944,0.009253366950825084,0.0,0.009253366950825084,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired maxT,3,6,0.5,1000,1.0,0.2657871997279158,0.2610123727078557,0.04273046210480473,0.0,0.04273046210480473,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Paired maxT,4,6,0.6666666666666666,1000,0.998,0.6171265633417674,0.5913531878955222,0.11798728411736427,0.0,0.11798728411736427,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,signed,100,6,Gaussian
S05,Paired maxT,5,6,0.8333333333333334,1000,0.994,0.67508344928321,0.6537117924323794,0.1674387573145732,0.0,0.1674387573145732,0.0,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,tie,signed,100,6,Gaussian
S05,Paired maxT,6,6,1.0,1000,0.954,0.75126463697038,0.732948870668423,0.23286661840903028,0.0,0.23286661840903028,0.0,0.0,0.0,0.0,0.006624499981130654,0.9391877960583809,0.9653375072367351,tie,signed,100,6,Gaussian
S05,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.22774572461677378,0.1833158015369435,0.009253366950825084,0.0,0.009253366950825084,0.295,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Selected pointwise,3,6,0.5,1000,0.997,0.2704489115419654,0.22233737414618135,0.04273046210480473,0.0,0.04273046210480473,0.056,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,tie,signed,100,6,Gaussian
S05,Selected pointwise,4,6,0.6666666666666666,1000,0.98,0.4308330959828453,0.4487138943103953,0.11798728411736427,0.0,0.11798728411736427,0.006,0.001,0.0,0.001,0.0044271887242357325,0.9693099947702822,0.987016317083585,tie,signed,100,6,Gaussian
S05,Selected pointwise,5,6,0.8333333333333334,1000,0.933,0.4949401579077397,0.5070004137417327,0.1674387573145732,0.0,0.1674387573145732,0.0,0.004,0.0,0.004,0.007906389820898028,0.9157879467581331,0.9468980803933762,tie,signed,100,6,Gaussian
S05,Selected pointwise,6,6,1.0,1000,0.847,0.5652211701322691,0.5778049287257678,0.23286661840903028,0.0,0.23286661840903028,0.0,0.015,0.0,0.015,0.011383804285035824,0.823363445235336,0.8679807843756888,tie,signed,100,6,Gaussian
S05,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Working independence,2,6,0.3333333333333333,1000,1.0,0.3702138986513972,0.3694286190504602,0.009253366950825084,0.0,0.009253366950825084,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Working independence,3,6,0.5,1000,1.0,0.4355234874372718,0.4301237735859006,0.04273046210480473,0.0,0.04273046210480473,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,100,6,Gaussian
S05,Working independence,4,6,0.6666666666666666,1000,0.993,0.5379638876119415,0.5159425830764438,0.11798728411736427,0.0,0.11798728411736427,0.0,0.0,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,tie,signed,100,6,Gaussian
S05,Working independence,5,6,0.8333333333333334,1000,0.982,0.5963294477865031,0.5765795175391871,0.1674387573145732,0.0,0.1674387573145732,0.0,0.001,0.0,0.001,0.004204283529925166,0.9717267448294926,0.9885842599904322,tie,signed,100,6,Gaussian
S05,Working independence,6,6,1.0,1000,0.944,0.6709893133349719,0.6571456100419483,0.23286661840903028,0.0,0.23286661840903028,0.0,0.005,0.0,0.005,0.007270763371201131,0.927976651850269,0.9566251866145581,tie,signed,100,6,Gaussian
S06,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.09662558289029517,0.09559684557067345,0.004288567934978953,0.0,0.004288567934978953,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.12555544876756178,0.12418765727643165,0.019751500470142052,0.0,0.019751500470142052,0.914,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.29264689671708455,0.2811311784559041,0.054213598605530315,0.0,0.054213598605530315,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.998,0.3197513024851193,0.30785970257075657,0.07635142170440343,0.0,0.07635142170440343,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,signed,500,6,Gaussian
S06,Estimated covariance Bonferroni,6,6,1.0,1000,0.982,0.35406663939596345,0.34346386546665797,0.10429148011204266,0.0,0.10429148011204266,0.0,0.0,0.0,0.0,0.004204283529925166,0.9717267448294926,0.9885842599904322,tie,signed,500,6,Gaussian
S06,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Marginal box,2,6,0.3333333333333333,1000,1.0,0.2062250066639426,0.20518626953219699,0.004288567934978953,0.0,0.004288567934978953,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Marginal box,3,6,0.5,1000,1.0,0.23887950241526668,0.23703047722456685,0.019751500470142052,0.0,0.019751500470142052,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Marginal box,4,6,0.6666666666666666,1000,1.0,0.29137675432933624,0.2813348910708413,0.054213598605530315,0.0,0.054213598605530315,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Marginal box,5,6,0.8333333333333334,1000,0.998,0.3206928190029266,0.3098393920868054,0.07635142170440343,0.0,0.07635142170440343,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,signed,500,6,Gaussian
S06,Marginal box,6,6,1.0,1000,0.987,0.3561869913769858,0.346798678476003,0.10429148011204266,0.0,0.10429148011204266,0.0,0.0,0.0,0.0,0.0035820385257559714,0.9778855576244203,0.9923871796106489,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.09670445635934981,0.0952227130096366,0.004288567934978953,0.0,0.004288567934978953,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,3,6,0.5,1000,1.0,0.12534142662963127,0.12401630035080816,0.019751500470142052,0.0,0.019751500470142052,0.915,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.29305174447999877,0.2804183202428012,0.054213598605530315,0.0,0.054213598605530315,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.31982162812905984,0.30708483577377305,0.07635142170440343,0.0,0.07635142170440343,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,6,6,1.0,1000,0.979,0.3538963270091495,0.3443584094812338,0.10429148011204266,0.0,0.10429148011204266,0.0,0.0,0.0,0.0,0.00453420334788814,0.9681097049387625,0.9862242604320758,tie,signed,500,6,Gaussian
S06,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.09088516287552446,0.08942746411317755,0.004288567934978953,0.0,0.004288567934978953,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired maxT,3,6,0.5,1000,1.0,0.11908341368873518,0.1177297924954522,0.019751500470142052,0.0,0.019751500470142052,0.948,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Paired maxT,4,6,0.6666666666666666,1000,0.998,0.276959771358618,0.26436550561749395,0.054213598605530315,0.0,0.054213598605530315,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,signed,500,6,Gaussian
S06,Paired maxT,5,6,0.8333333333333334,1000,0.992,0.3031531276767422,0.2906560681857395,0.07635142170440343,0.0,0.07635142170440343,0.0,0.0,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,tie,signed,500,6,Gaussian
S06,Paired maxT,6,6,1.0,1000,0.96,0.33640651689713136,0.32724275834207245,0.10429148011204266,0.0,0.10429148011204266,0.0,0.0,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,signed,500,6,Gaussian
S06,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.10147872876430306,0.0819561208954311,0.004288567934978953,0.0,0.004288567934978953,0.713,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Selected pointwise,3,6,0.5,1000,0.997,0.12392964198568053,0.10367886400088525,0.019751500470142052,0.0,0.019751500470142052,0.613,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,tie,signed,500,6,Gaussian
S06,Selected pointwise,4,6,0.6666666666666666,1000,0.969,0.1942500667858829,0.20041705656386916,0.054213598605530315,0.0,0.054213598605530315,0.218,0.0,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,tie,signed,500,6,Gaussian
S06,Selected pointwise,5,6,0.8333333333333334,1000,0.935,0.22259103239920439,0.22445126339594068,0.07635142170440343,0.0,0.07635142170440343,0.15,0.0,0.0,0.0,0.0077958322198467015,0.9179944906866292,0.948676229430938,tie,signed,500,6,Gaussian
S06,Selected pointwise,6,6,1.0,1000,0.823,0.2496694886736262,0.2570353469958862,0.10429148011204266,0.0,0.10429148011204266,0.106,0.0,0.0,0.0,0.012069424178476786,0.7981212935038732,0.8454066205144583,tie,signed,500,6,Gaussian
S06,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Working independence,2,6,0.3333333333333333,1000,1.0,0.16523312507956545,0.16451802288246456,0.004288567934978953,0.0,0.004288567934978953,0.041,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Working independence,3,6,0.5,1000,1.0,0.19425984664745374,0.1924695336116728,0.019751500470142052,0.0,0.019751500470142052,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,signed,500,6,Gaussian
S06,Working independence,4,6,0.6666666666666666,1000,0.989,0.24195420363774078,0.23112762950601579,0.054213598605530315,0.0,0.054213598605530315,0.0,0.0,0.0,0.0,0.0032983329122452166,0.9804106042992137,0.9938468259019134,tie,signed,500,6,Gaussian
S06,Working independence,5,6,0.8333333333333334,1000,0.974,0.2686314014403119,0.25821712114606465,0.07635142170440343,0.0,0.07635142170440343,0.0,0.0,0.0,0.0,0.005032295698784007,0.9621761711573101,0.9821960617983837,tie,signed,500,6,Gaussian
S06,Working independence,6,6,1.0,1000,0.939,0.3009407387657577,0.2939139872284968,0.10429148011204266,0.0,0.10429148011204266,0.0,0.0,0.0,0.0,0.007568289106528638,0.9224198811757163,0.9522202248739662,tie,signed,500,6,Gaussian
S07,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.3788987582548599,0.3786120023398834,0.007153946899277284,0.0133333333333333,0.020487280232610584,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.46457235139366787,0.4592926180868366,0.06043309715668001,0.0266666666666666,0.08709976382334661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.996,0.5769799066325888,0.5636655051841175,0.14577366749018564,0.04,0.18577366749018565,0.0,0.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,independent,100,6,Gaussian
S07,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,1.0,0.8407518842339564,0.8473174251134532,0.0224860425055724,0.45,0.4724860425055724,0.0,0.152,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Estimated covariance Bonferroni,6,6,1.0,1000,0.997,0.8814114702160286,0.8797973520143052,0.1142565070276681,0.52,0.6342565070276681,0.0,0.663,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,100,6,Gaussian
S07,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Marginal box,2,6,0.3333333333333333,1000,1.0,0.4780887252477281,0.4783242240351248,0.007153946899277284,0.0133333333333333,0.020487280232610584,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Marginal box,3,6,0.5,1000,1.0,0.5647366691081521,0.5579928312565565,0.06043309715668001,0.0266666666666666,0.08709976382334661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Marginal box,4,6,0.6666666666666666,1000,1.0,0.6789110015102415,0.6685776786031745,0.14577366749018564,0.04,0.18577366749018565,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Marginal box,5,6,0.8333333333333334,1000,1.0,1.0051039052685788,1.0170142075248534,0.0224860425055724,0.45,0.4724860425055724,0.0,0.03,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Marginal box,6,6,1.0,1000,0.999,1.0960959296902413,1.1054540619687967,0.1142565070276681,0.52,0.6342565070276681,0.0,0.282,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,100,6,Gaussian
S07,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.38456271333364817,0.3840954183276853,0.007153946899277284,0.0133333333333333,0.020487280232610584,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired Bonferroni,3,6,0.5,1000,1.0,0.4644670256759938,0.45820924878771524,0.06043309715668001,0.0266666666666666,0.08709976382334661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired Bonferroni,4,6,0.6666666666666666,1000,0.997,0.5735941599297139,0.5623163793997781,0.14577366749018564,0.04,0.18577366749018565,0.0,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,100,6,Gaussian
S07,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.8437980105472229,0.8557185221450907,0.0224860425055724,0.45,0.4724860425055724,0.0,0.148,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired Bonferroni,6,6,1.0,1000,0.997,0.8838958601888016,0.8873822103659926,0.1142565070276681,0.52,0.6342565070276681,0.0,0.655,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,100,6,Gaussian
S07,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.37257207498884115,0.37183409639794807,0.007153946899277284,0.0133333333333333,0.020487280232610584,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired maxT,3,6,0.5,1000,1.0,0.4516426229403175,0.44549334493173565,0.06043309715668001,0.0266666666666666,0.08709976382334661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Paired maxT,4,6,0.6666666666666666,1000,0.996,0.5600746308610749,0.548530265147959,0.14577366749018564,0.04,0.18577366749018565,0.0,0.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,independent,100,6,Gaussian
S07,Paired maxT,5,6,0.8333333333333334,1000,0.999,0.8192555105124192,0.8267921737299826,0.0224860425055724,0.45,0.4724860425055724,0.0,0.192,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,100,6,Gaussian
S07,Paired maxT,6,6,1.0,1000,0.997,0.8544295390679136,0.8573536320744823,0.1142565070276681,0.52,0.6342565070276681,0.0,0.688,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,100,6,Gaussian
S07,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.27753788623616743,0.2700627043219517,0.007153946899277284,0.0133333333333333,0.020487280232610584,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Selected pointwise,3,6,0.5,1000,1.0,0.33741687160876904,0.33102797929424466,0.06043309715668001,0.0266666666666666,0.08709976382334661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Selected pointwise,4,6,0.6666666666666666,1000,0.903,0.4306666712141732,0.4293782023003617,0.14577366749018564,0.04,0.18577366749018565,0.0,0.008,0.0,0.008,0.009359006357514668,0.8830847944509657,0.9198308382096769,core,independent,100,6,Gaussian
S07,Selected pointwise,5,6,0.8333333333333334,1000,0.987,0.5788091284766496,0.5755843798215368,0.0224860425055724,0.45,0.4724860425055724,0.0,0.612,0.0,0.0,0.0035820385257559714,0.9778855576244203,0.9923871796106489,core,independent,100,6,Gaussian
S07,Selected pointwise,6,6,1.0,1000,0.937,0.5914949798383555,0.5925447967972068,0.1142565070276681,0.52,0.6342565070276681,0.0,0.951,0.0,0.0,0.007683163410991592,0.920205076295354,0.9504503367882711,core,independent,100,6,Gaussian
S07,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Working independence,2,6,0.3333333333333333,1000,1.0,0.38456271333364817,0.3840954183276853,0.007153946899277284,0.0133333333333333,0.020487280232610584,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Working independence,3,6,0.5,1000,1.0,0.4644670256759938,0.45820924878771524,0.06043309715668001,0.0266666666666666,0.08709976382334661,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Working independence,4,6,0.6666666666666666,1000,0.997,0.5735941599297139,0.5623163793997781,0.14577366749018564,0.04,0.18577366749018565,0.0,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,100,6,Gaussian
S07,Working independence,5,6,0.8333333333333334,1000,1.0,0.8437980105472229,0.8557185221450907,0.0224860425055724,0.45,0.4724860425055724,0.0,0.148,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,100,6,Gaussian
S07,Working independence,6,6,1.0,1000,0.997,0.8838958601888016,0.8873822103659926,0.1142565070276681,0.52,0.6342565070276681,0.0,0.655,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,100,6,Gaussian
S08,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.1722377215399574,0.17146429542085456,-0.003498007734441295,0.0133333333333333,0.009835325598892004,0.05,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.2114718904122144,0.208931509847304,0.016523234166261423,0.0266666666666666,0.04318990083292802,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.999,0.2629828279217711,0.2590932396917581,0.050565400566535586,0.04,0.09056540056653559,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,500,6,Gaussian
S08,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,1.0,0.3823571786234197,0.3819723104776845,0.012256557425619319,0.45,0.46225655742561933,0.0,0.989,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Estimated covariance Bonferroni,6,6,1.0,1000,0.998,0.3939583965381101,0.3937282711404093,0.03147121786484197,0.52,0.551471217864842,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,independent,500,6,Gaussian
S08,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Marginal box,2,6,0.3333333333333333,1000,1.0,0.21478064486191414,0.21405866685531322,-0.003498007734441295,0.0133333333333333,0.009835325598892004,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Marginal box,3,6,0.5,1000,1.0,0.25612442372251687,0.2534978513435806,0.016523234166261423,0.0266666666666666,0.04318990083292802,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Marginal box,4,6,0.6666666666666666,1000,1.0,0.3098251451902298,0.3044829787010461,0.050565400566535586,0.04,0.09056540056653559,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Marginal box,5,6,0.8333333333333334,1000,1.0,0.4801595707806124,0.47660612375176375,0.012256557425619319,0.45,0.46225655742561933,0.0,0.931,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Marginal box,6,6,1.0,1000,0.999,0.492251733260811,0.4955430988726903,0.03147121786484197,0.52,0.551471217864842,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,500,6,Gaussian
S08,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.17286466024396507,0.17159643436789035,-0.003498007734441295,0.0133333333333333,0.009835325598892004,0.02,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired Bonferroni,3,6,0.5,1000,1.0,0.2113662234520019,0.20845043524510398,0.016523234166261423,0.0266666666666666,0.04318990083292802,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired Bonferroni,4,6,0.6666666666666666,1000,0.998,0.2627108315374967,0.25901060409588883,0.050565400566535586,0.04,0.09056540056653559,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,independent,500,6,Gaussian
S08,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.3826527362041156,0.3821124962567183,0.012256557425619319,0.45,0.46225655742561933,0.0,0.988,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired Bonferroni,6,6,1.0,1000,0.999,0.39399626070284444,0.3963832200194194,0.03147121786484197,0.52,0.551471217864842,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,500,6,Gaussian
S08,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.16792212782557833,0.16649758027571185,-0.003498007734441295,0.0133333333333333,0.009835325598892004,0.093,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired maxT,3,6,0.5,1000,1.0,0.20609894777785953,0.20304797776625844,0.016523234166261423,0.0266666666666666,0.04318990083292802,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired maxT,4,6,0.6666666666666666,1000,0.998,0.2570484002547317,0.2536067378371104,0.050565400566535586,0.04,0.09056540056653559,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,independent,500,6,Gaussian
S08,Paired maxT,5,6,0.8333333333333334,1000,1.0,0.3707142641059609,0.36998211799512665,0.012256557425619319,0.45,0.46225655742561933,0.0,0.992,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Paired maxT,6,6,1.0,1000,0.998,0.38171421793828597,0.38392561680365866,0.03147121786484197,0.52,0.551471217864842,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,independent,500,6,Gaussian
S08,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.12436599557314246,0.12243890766855389,-0.003498007734441295,0.0133333333333333,0.009835325598892004,0.91,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Selected pointwise,3,6,0.5,1000,0.998,0.15460477760366698,0.1519343937136346,0.016523234166261423,0.0266666666666666,0.04318990083292802,0.473,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,independent,500,6,Gaussian
S08,Selected pointwise,4,6,0.6666666666666666,1000,0.935,0.19679245885804536,0.198721404676838,0.050565400566535586,0.04,0.09056540056653559,0.063,0.0,0.0,0.0,0.0077958322198467015,0.9179944906866292,0.948676229430938,core,independent,500,6,Gaussian
S08,Selected pointwise,5,6,0.8333333333333334,1000,0.984,0.25560836376340185,0.2506915760582233,0.012256557425619319,0.45,0.46225655742561933,0.0,1.0,0.0,0.0,0.00396787096564392,0.97416793978826,0.9901277579977227,core,independent,500,6,Gaussian
S08,Selected pointwise,6,6,1.0,1000,0.954,0.2632059039062979,0.26499408907047084,0.03147121786484197,0.52,0.551471217864842,0.0,1.0,0.0,0.0,0.006624499981130654,0.9391877960583809,0.9653375072367351,core,independent,500,6,Gaussian
S08,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Working independence,2,6,0.3333333333333333,1000,1.0,0.17286466024396507,0.17159643436789035,-0.003498007734441295,0.0133333333333333,0.009835325598892004,0.02,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Working independence,3,6,0.5,1000,1.0,0.2113662234520019,0.20845043524510398,0.016523234166261423,0.0266666666666666,0.04318990083292802,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Working independence,4,6,0.6666666666666666,1000,0.998,0.2627108315374967,0.25901060409588883,0.050565400566535586,0.04,0.09056540056653559,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,independent,500,6,Gaussian
S08,Working independence,5,6,0.8333333333333334,1000,1.0,0.3826527362041156,0.3821124962567183,0.012256557425619319,0.45,0.46225655742561933,0.0,0.988,0.0,0.0,0.0,0.996173241514445,1.0,core,independent,500,6,Gaussian
S08,Working independence,6,6,1.0,1000,0.999,0.39399626070284444,0.3963832200194194,0.03147121786484197,0.52,0.551471217864842,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,500,6,Gaussian
S09,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.12807309929082614,0.12720185084852825,-0.004364750966303116,0.0133333333333333,0.008968582367030183,0.927,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.1652343792060899,0.16285630827044784,0.009734428136647499,0.0266666666666666,0.0364010948033141,0.265,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.991,0.2108212658773127,0.20686203650399776,0.03358113001004171,0.04,0.07358113001004171,0.01,0.0,0.0,0.0,0.0029864694875387575,0.982984183834662,0.9952579393325229,core,common,100,6,Gaussian
S09,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.999,0.32607139586199735,0.3249195714526535,0.011114623433933268,0.45,0.4611146234339333,0.0,0.998,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,6,Gaussian
S09,Estimated covariance Bonferroni,6,6,1.0,1000,0.998,0.3596116507850283,0.3582900829250554,0.016534571743837434,0.52,0.5365345717438375,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,6,Gaussian
S09,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Marginal box,2,6,0.3333333333333333,1000,1.0,0.4497461218080496,0.44726802471654736,-0.004364750966303116,0.0133333333333333,0.008968582367030183,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Marginal box,3,6,0.5,1000,1.0,0.5115396706670532,0.508203391240306,0.009734428136647499,0.0266666666666666,0.0364010948033141,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Marginal box,4,6,0.6666666666666666,1000,1.0,0.5748013386685552,0.5697351572428676,0.03358113001004171,0.04,0.07358113001004171,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Marginal box,5,6,0.8333333333333334,1000,1.0,1.0033554808810172,1.005354265183969,0.011114623433933268,0.45,0.4611146234339333,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Marginal box,6,6,1.0,1000,1.0,1.0791421536177133,1.0782495478616032,0.016534571743837434,0.52,0.5365345717438375,0.0,0.004,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.12942636271638933,0.1284408204081507,-0.004364750966303116,0.0133333333333333,0.008968582367030183,0.955,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired Bonferroni,3,6,0.5,1000,1.0,0.1649754888876028,0.16159630615266435,0.009734428136647499,0.0266666666666666,0.0364010948033141,0.254,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired Bonferroni,4,6,0.6666666666666666,1000,0.994,0.20954893352038714,0.2056473724626698,0.03358113001004171,0.04,0.07358113001004171,0.006,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,common,100,6,Gaussian
S09,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.3270864913120956,0.3312545580871103,0.011114623433933268,0.45,0.4611146234339333,0.0,0.999,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired Bonferroni,6,6,1.0,1000,0.999,0.36031452472938086,0.3590740612384956,0.016534571743837434,0.52,0.5365345717438375,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,6,Gaussian
S09,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.12557479522136522,0.12454539848295271,-0.004364750966303116,0.0133333333333333,0.008968582367030183,0.975,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired maxT,3,6,0.5,1000,1.0,0.1607122915506719,0.15722974058141836,0.009734428136647499,0.0266666666666666,0.0364010948033141,0.35,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired maxT,4,6,0.6666666666666666,1000,0.991,0.20468552700116446,0.20121398373318622,0.03358113001004171,0.04,0.07358113001004171,0.026,0.0,0.0,0.0,0.0029864694875387575,0.982984183834662,0.9952579393325229,core,common,100,6,Gaussian
S09,Paired maxT,5,6,0.8333333333333334,1000,0.999,0.3162510750987287,0.3204148025573549,0.011114623433933268,0.45,0.4611146234339333,0.0,0.999,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,6,Gaussian
S09,Paired maxT,6,6,1.0,1000,0.997,0.34839850899838354,0.34721748719759604,0.016534571743837434,0.52,0.5365345717438375,0.0,1.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,100,6,Gaussian
S09,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.09393965412274571,0.09290865172912985,-0.004364750966303116,0.0133333333333333,0.008968582367030183,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Selected pointwise,3,6,0.5,1000,0.997,0.12131562794561432,0.11841736823031325,0.009734428136647499,0.0266666666666666,0.0364010948033141,0.889,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,100,6,Gaussian
S09,Selected pointwise,4,6,0.6666666666666666,1000,0.943,0.15559268658732311,0.15772343980461206,0.03358113001004171,0.04,0.07358113001004171,0.396,0.0,0.0,0.0,0.007331507348424336,0.9268629323405141,0.9557465596412841,core,common,100,6,Gaussian
S09,Selected pointwise,5,6,0.8333333333333334,1000,0.967,0.2186763220517505,0.2260340733500855,0.011114623433933268,0.45,0.4611146234339333,0.0,1.0,0.0,0.0,0.005648982209212561,0.9540187355329184,0.9764070720415732,core,common,100,6,Gaussian
S09,Selected pointwise,6,6,1.0,1000,0.965,0.24100918695073195,0.239244093821232,0.016534571743837434,0.52,0.5365345717438375,0.0,1.0,0.0,0.0,0.005811626278418119,0.9517133776255466,0.9747277369828871,core,common,100,6,Gaussian
S09,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Working independence,2,6,0.3333333333333333,1000,1.0,0.35910579478195787,0.3566147498778224,-0.004364750966303116,0.0133333333333333,0.008968582367030183,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Working independence,3,6,0.5,1000,1.0,0.4116903417061077,0.4091217584731769,0.009734428136647499,0.0266666666666666,0.0364010948033141,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Working independence,4,6,0.6666666666666666,1000,1.0,0.4668915533189178,0.4620872021954136,0.03358113001004171,0.04,0.07358113001004171,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Working independence,5,6,0.8333333333333334,1000,1.0,0.8449865258587261,0.8424270688904352,0.011114623433933268,0.45,0.4611146234339333,0.0,0.01,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Working independence,6,6,1.0,1000,1.0,0.8816879419464417,0.8801583243626234,0.016534571743837434,0.52,0.5365345717438375,0.0,0.219,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S10,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.05957484010226725,0.0593038961109468,-0.007391912408273509,0.0133333333333333,0.00594142092505979,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.08143441173634451,0.0800285763183816,-0.0027131846763701097,0.0266666666666666,0.02395348199029649,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.999,0.10714651133311485,0.1076957633358615,0.006984803249600859,0.04,0.04698480324960086,0.977,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Gaussian
S10,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.998,0.14800048409788494,0.14845208232617418,0.0037231892272225897,0.45,0.4537231892272226,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,6,Gaussian
S10,Estimated covariance Bonferroni,6,6,1.0,1000,0.999,0.168792304753419,0.16978731333868513,0.004303906193683593,0.52,0.5243039061936836,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Gaussian
S10,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Marginal box,2,6,0.3333333333333333,1000,1.0,0.20506548966856233,0.20375127651920194,-0.007391912408273509,0.0133333333333333,0.00594142092505979,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Marginal box,3,6,0.5,1000,1.0,0.23521702777698664,0.23433506017700856,-0.0027131846763701097,0.0266666666666666,0.02395348199029649,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Marginal box,4,6,0.6666666666666666,1000,1.0,0.2652010915563658,0.26335073606731735,0.006984803249600859,0.04,0.04698480324960086,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Marginal box,5,6,0.8333333333333334,1000,1.0,0.46132678698965246,0.45893760378396625,0.0037231892272225897,0.45,0.4537231892272226,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Marginal box,6,6,1.0,1000,1.0,0.48333754956968517,0.47980377307471095,0.004303906193683593,0.52,0.5243039061936836,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.059739631627893856,0.0594488371173151,-0.007391912408273509,0.0133333333333333,0.00594142092505979,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired Bonferroni,3,6,0.5,1000,1.0,0.08151055353042626,0.0798673475314457,-0.0027131846763701097,0.0266666666666666,0.02395348199029649,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired Bonferroni,4,6,0.6666666666666666,1000,0.999,0.10731492144129094,0.10819688394585025,0.006984803249600859,0.04,0.04698480324960086,0.976,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Gaussian
S10,Paired Bonferroni,5,6,0.8333333333333334,1000,0.998,0.14804487330657612,0.1513834639338594,0.0037231892272225897,0.45,0.4537231892272226,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,6,Gaussian
S10,Paired Bonferroni,6,6,1.0,1000,0.999,0.16915910233926285,0.1736487423712704,0.004303906193683593,0.52,0.5243039061936836,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Gaussian
S10,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.05782336069023613,0.05754130697628415,-0.007391912408273509,0.0133333333333333,0.00594142092505979,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired maxT,3,6,0.5,1000,1.0,0.07938792206024183,0.0776513204307806,-0.0027131846763701097,0.0266666666666666,0.02395348199029649,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired maxT,4,6,0.6666666666666666,1000,0.998,0.10448422962386344,0.1055421335173142,0.006984803249600859,0.04,0.04698480324960086,0.981,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,6,Gaussian
S10,Paired maxT,5,6,0.8333333333333334,1000,0.998,0.14264029168244974,0.1458492774348808,0.0037231892272225897,0.45,0.4537231892272226,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,6,Gaussian
S10,Paired maxT,6,6,1.0,1000,0.999,0.16299996088028826,0.1673005950860718,0.004303906193683593,0.52,0.5243039061936836,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Gaussian
S10,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.04295311308712934,0.042303661010505894,-0.007391912408273509,0.0133333333333333,0.00594142092505979,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Selected pointwise,3,6,0.5,1000,0.999,0.061185133598469534,0.0608190749474709,-0.0027131846763701097,0.0266666666666666,0.02395348199029649,1.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Gaussian
S10,Selected pointwise,4,6,0.6666666666666666,1000,0.97,0.07766890270959287,0.08102030431165955,0.006984803249600859,0.04,0.04698480324960086,0.999,0.0,0.0,0.0,0.0053944415837044735,0.9574965858524128,0.9789062611711653,core,common,500,6,Gaussian
S10,Selected pointwise,5,6,0.8333333333333334,1000,0.959,0.09897672759627983,0.101085510648393,0.0037231892272225897,0.45,0.4537231892272226,0.0,1.0,0.0,0.0,0.006270486424512857,0.9448520067923587,0.9696350289179017,core,common,500,6,Gaussian
S10,Selected pointwise,6,6,1.0,1000,0.96,0.1132256959773894,0.1159530330454078,0.004303906193683593,0.52,0.5243039061936836,0.0,1.0,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,core,common,500,6,Gaussian
S10,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Working independence,2,6,0.3333333333333333,1000,1.0,0.16422154945568052,0.16354707705269625,-0.007391912408273509,0.0133333333333333,0.00594142092505979,0.044,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Working independence,3,6,0.5,1000,1.0,0.19111018196992768,0.1903690605374673,-0.0027131846763701097,0.0266666666666666,0.02395348199029649,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Working independence,4,6,0.6666666666666666,1000,1.0,0.21886650189433413,0.2174273717931147,0.006984803249600859,0.04,0.04698480324960086,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Working independence,5,6,0.8333333333333334,1000,1.0,0.36772171883253457,0.3637248094814688,0.0037231892272225897,0.45,0.4537231892272226,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Working independence,6,6,1.0,1000,1.0,0.38865454671535216,0.382781499767755,0.004303906193683593,0.52,0.5243039061936836,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S11,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.21445694000875853,0.2127767711152688,0.0022451084557318784,0.0133333333333333,0.015578441789065178,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.28260931693476726,0.2784277914399914,0.038808167112606706,0.0266666666666666,0.06547483377927331,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.998,0.6923996099739149,0.6800585717785537,0.1315904642447716,0.04,0.17159046424477162,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,signed,100,6,Gaussian
S11,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,1.0,0.9493098669850301,0.9588642605016686,0.030754851198265376,0.45,0.4807548511982654,0.0,0.18,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Estimated covariance Bonferroni,6,6,1.0,1000,0.997,0.8951970590120347,0.8934392386111012,0.0798970571422658,0.52,0.5998970571422658,0.0,0.844,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,signed,100,6,Gaussian
S11,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Marginal box,2,6,0.3333333333333333,1000,1.0,0.461094058631812,0.45888969763928966,0.0022451084557318784,0.0133333333333333,0.015578441789065178,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Marginal box,3,6,0.5,1000,1.0,0.5346639887450716,0.5305253779249486,0.038808167112606706,0.0266666666666666,0.06547483377927331,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Marginal box,4,6,0.6666666666666666,1000,0.999,0.6799452268895493,0.6642354363549732,0.1315904642447716,0.04,0.17159046424477162,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,signed,100,6,Gaussian
S11,Marginal box,5,6,0.8333333333333334,1000,1.0,0.9875651339957429,1.0077742806309269,0.030754851198265376,0.45,0.4807548511982654,0.0,0.109,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Marginal box,6,6,1.0,1000,0.999,1.0853745228896885,1.090228552025791,0.0798970571422658,0.52,0.5998970571422658,0.0,0.249,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,signed,100,6,Gaussian
S11,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.216153291062371,0.2144051100308367,0.0022451084557318784,0.0133333333333333,0.015578441789065178,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired Bonferroni,3,6,0.5,1000,1.0,0.281168757225741,0.2769270916773273,0.038808167112606706,0.0266666666666666,0.06547483377927331,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired Bonferroni,4,6,0.6666666666666666,1000,0.999,0.6930848461709144,0.6765221616395003,0.1315904642447716,0.04,0.17159046424477162,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,signed,100,6,Gaussian
S11,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.9542968546229504,0.9748176536278648,0.030754851198265376,0.45,0.4807548511982654,0.0,0.157,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired Bonferroni,6,6,1.0,1000,0.999,0.8991047547565674,0.8969686558495219,0.0798970571422658,0.52,0.5998970571422658,0.0,0.838,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,signed,100,6,Gaussian
S11,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.20348473752920637,0.20159746283375896,0.0022451084557318784,0.0133333333333333,0.015578441789065178,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired maxT,3,6,0.5,1000,1.0,0.2679547973487619,0.26364306131601045,0.038808167112606706,0.0266666666666666,0.06547483377927331,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired maxT,4,6,0.6666666666666666,1000,0.997,0.6580580784479333,0.6413390536149621,0.1315904642447716,0.04,0.17159046424477162,0.0,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,signed,100,6,Gaussian
S11,Paired maxT,5,6,0.8333333333333334,1000,1.0,0.9016667038533839,0.920300148851581,0.030754851198265376,0.45,0.4807548511982654,0.0,0.213,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Paired maxT,6,6,1.0,1000,0.995,0.842334343140353,0.8425631951751815,0.0798970571422658,0.52,0.5998970571422658,0.0,0.886,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,signed,100,6,Gaussian
S11,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.19549759050491428,0.1540475377793768,0.0022451084557318784,0.0133333333333333,0.015578441789065178,0.436,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Selected pointwise,3,6,0.5,1000,0.994,0.2559705369363894,0.21643515225844134,0.038808167112606706,0.0266666666666666,0.06547483377927331,0.066,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,signed,100,6,Gaussian
S11,Selected pointwise,4,6,0.6666666666666666,1000,0.96,0.4777377342903787,0.49841848348476303,0.1315904642447716,0.04,0.17159046424477162,0.0,0.007,0.0,0.007,0.00619677335393187,0.945990355878742,0.9704890263145473,core,signed,100,6,Gaussian
S11,Selected pointwise,5,6,0.8333333333333334,1000,0.963,0.644509020079888,0.7158668672763843,0.030754851198265376,0.45,0.4807548511982654,0.0,0.524,0.0,0.0,0.005969170796685251,0.9494176025179306,0.9730388191244452,core,signed,100,6,Gaussian
S11,Selected pointwise,6,6,1.0,1000,0.946,0.6099595542747849,0.7267740968453968,0.0798970571422658,0.52,0.5998970571422658,0.0,0.869,0.0,0.0,0.0071473071852271785,0.9302078451539475,0.9583786862769372,core,signed,100,6,Gaussian
S11,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Working independence,2,6,0.3333333333333333,1000,1.0,0.3693536650863031,0.3682662382818131,0.0022451084557318784,0.0133333333333333,0.015578441789065178,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Working independence,3,6,0.5,1000,1.0,0.43562728535892214,0.4306917954381247,0.038808167112606706,0.0266666666666666,0.06547483377927331,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,100,6,Gaussian
S11,Working independence,4,6,0.6666666666666666,1000,0.984,0.5704725266653079,0.5556741620309921,0.1315904642447716,0.04,0.17159046424477162,0.0,0.001,0.0,0.001,0.00396787096564392,0.97416793978826,0.9901277579977227,core,signed,100,6,Gaussian
S11,Working independence,5,6,0.8333333333333334,1000,0.99,0.8245681939927693,0.8396128172945068,0.030754851198265376,0.45,0.4807548511982654,0.0,0.266,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,core,signed,100,6,Gaussian
S11,Working independence,6,6,1.0,1000,0.981,0.8904917065059492,0.8873822103659927,0.0798970571422658,0.52,0.5998970571422658,0.0,0.474,0.0,0.0,0.004317290817167639,0.9705155440876868,0.9878031142492091,core,signed,100,6,Gaussian
S12,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.0984617459681679,0.09712869495708781,-0.004813418910177416,0.0133333333333333,0.008519914423155884,0.999,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.13343235396741934,0.1304024474460767,0.007772405888273496,0.0266666666666666,0.034439072554940095,0.774,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.996,0.3200537076901986,0.30909988507793373,0.050765741706142224,0.04,0.09076574170614223,0.0,0.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,signed,500,6,Gaussian
S12,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.998,0.43720975248075483,0.440076006821729,0.015163621811225436,0.45,0.46516362181122545,0.0,0.943,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,signed,500,6,Gaussian
S12,Estimated covariance Bonferroni,6,6,1.0,1000,0.998,0.4127052265940007,0.4188875405564886,0.021010046760476575,0.52,0.5410100467604766,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,signed,500,6,Gaussian
S12,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Marginal box,2,6,0.3333333333333333,1000,1.0,0.20810685484709116,0.20671339765282237,-0.004813418910177416,0.0133333333333333,0.008519914423155884,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Marginal box,3,6,0.5,1000,1.0,0.24421842671661725,0.2415353556413659,0.007772405888273496,0.0266666666666666,0.034439072554940095,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Marginal box,4,6,0.6666666666666666,1000,0.997,0.3145117895307947,0.30421360218369586,0.050765741706142224,0.04,0.09076574170614223,0.0,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,signed,500,6,Gaussian
S12,Marginal box,5,6,0.8333333333333334,1000,0.997,0.47739168068891297,0.4730021395329369,0.015163621811225436,0.45,0.46516362181122545,0.0,0.857,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,signed,500,6,Gaussian
S12,Marginal box,6,6,1.0,1000,0.997,0.5008677930685337,0.4955430988726903,0.021010046760476575,0.52,0.5410100467604766,0.0,0.991,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,signed,500,6,Gaussian
S12,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.09857471624047057,0.0968996709538665,-0.004813418910177416,0.0133333333333333,0.008519914423155884,0.999,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Paired Bonferroni,3,6,0.5,1000,1.0,0.13324494477943546,0.13072031163737505,0.007772405888273496,0.0266666666666666,0.034439072554940095,0.773,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Paired Bonferroni,4,6,0.6666666666666666,1000,0.996,0.3197908169273529,0.3094724609278136,0.050765741706142224,0.04,0.09076574170614223,0.0,0.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,signed,500,6,Gaussian
S12,Paired Bonferroni,5,6,0.8333333333333334,1000,0.997,0.4368831577072785,0.4400426793968521,0.015163621811225436,0.45,0.46516362181122545,0.0,0.943,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,signed,500,6,Gaussian
S12,Paired Bonferroni,6,6,1.0,1000,0.998,0.4124777019785032,0.418096396050866,0.021010046760476575,0.52,0.5410100467604766,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,signed,500,6,Gaussian
S12,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.09291851144779943,0.09104281836630496,-0.004813418910177416,0.0133333333333333,0.008519914423155884,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Paired maxT,3,6,0.5,1000,1.0,0.12733624607808347,0.12502822922537535,0.007772405888273496,0.0266666666666666,0.034439072554940095,0.839,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Paired maxT,4,6,0.6666666666666666,1000,0.994,0.3039094573788207,0.29403424302603004,0.050765741706142224,0.04,0.09076574170614223,0.0,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,signed,500,6,Gaussian
S12,Paired maxT,5,6,0.8333333333333334,1000,0.996,0.4074629728962851,0.4111023357579213,0.015163621811225436,0.45,0.46516362181122545,0.0,0.96,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,signed,500,6,Gaussian
S12,Paired maxT,6,6,1.0,1000,0.996,0.3867977381819427,0.3936923190892243,0.021010046760476575,0.52,0.5410100467604766,0.0,1.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,signed,500,6,Gaussian
S12,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.09107806518191391,0.07006099272153946,-0.004813418910177416,0.0133333333333333,0.008519914423155884,0.795,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Selected pointwise,3,6,0.5,1000,0.983,0.11910047496613768,0.10370484818494904,0.007772405888273496,0.0266666666666666,0.034439072554940095,0.709,0.0,0.0,0.0,0.004087909000944127,0.9729440411597701,0.9893593101431837,core,signed,500,6,Gaussian
S12,Selected pointwise,4,6,0.6666666666666666,1000,0.95,0.21973241864915113,0.230136452018671,0.050765741706142224,0.04,0.09076574170614223,0.187,0.001,0.0,0.001,0.006892024376045114,0.9346861797557492,0.9618697376072513,core,signed,500,6,Gaussian
S12,Selected pointwise,5,6,0.8333333333333334,1000,0.939,0.28639046312905153,0.3082818373241809,0.015163621811225436,0.45,0.46516362181122545,0.0,0.994,0.0,0.0,0.007568289106528638,0.9224198811757163,0.9522202248739662,core,signed,500,6,Gaussian
S12,Selected pointwise,6,6,1.0,1000,0.938,0.28493414265257455,0.3250232569664646,0.021010046760476575,0.52,0.5410100467604766,0.0,1.0,0.0,0.0,0.00762600813007697,0.9213119396866343,0.9513358198800193,core,signed,500,6,Gaussian
S12,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Working independence,2,6,0.3333333333333333,1000,1.0,0.16694219854342443,0.16637858249852155,-0.004813418910177416,0.0133333333333333,0.008519914423155884,0.033,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Working independence,3,6,0.5,1000,1.0,0.20011465754087715,0.19738683130004475,0.007772405888273496,0.0266666666666666,0.034439072554940095,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,signed,500,6,Gaussian
S12,Working independence,4,6,0.6666666666666666,1000,0.98,0.2652192643416468,0.2571730254508586,0.050765741706142224,0.04,0.09076574170614223,0.0,0.0,0.0,0.0,0.0044271887242357325,0.9693099947702822,0.987016317083585,core,signed,500,6,Gaussian
S12,Working independence,5,6,0.8333333333333334,1000,0.99,0.38049405529360425,0.37696710054570803,0.015163621811225436,0.45,0.46516362181122545,0.0,0.984,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,core,signed,500,6,Gaussian
S12,Working independence,6,6,1.0,1000,0.982,0.40087820239623784,0.3968493888804756,0.021010046760476575,0.52,0.5410100467604766,0.0,1.0,0.0,0.0,0.004204283529925166,0.9717267448294926,0.9885842599904322,core,signed,500,6,Gaussian
S13,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.40329076503508027,0.4038033029679481,-0.0737389941481833,0.0999999999999999,0.0262610058518166,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.5211928925853149,0.5208706380663586,-0.0870725478206462,0.1999999999999999,0.1129274521793537,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.6485159756230136,0.6497769456531854,-0.06418987657596556,0.3,0.23581012342403443,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,1.0,0.7688109893536723,0.7746267147910005,-0.029606369762215923,0.4,0.3703936302377841,0.0,0.022,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Estimated covariance Bonferroni,6,6,1.0,1000,1.0,0.8357997774978034,0.8349466301495938,0.040651668435335964,0.5,0.540651668435336,0.0,0.414,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,2,6,0.3333333333333333,1000,1.0,0.503532085015554,0.5019857854113965,-0.0737389941481833,0.0999999999999999,0.0262610058518166,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,3,6,0.5,1000,1.0,0.6246906341049765,0.6270479782395293,-0.0870725478206462,0.1999999999999999,0.1129274521793537,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,4,6,0.6666666666666666,1000,1.0,0.7552734179576064,0.7537473774877106,-0.06418987657596556,0.3,0.23581012342403443,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,5,6,0.8333333333333334,1000,1.0,0.8913900478029027,0.8877083404050335,-0.029606369762215923,0.4,0.3703936302377841,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,6,6,1.0,1000,1.0,1.0105252373237346,1.0385232726899356,0.040651668435335964,0.5,0.540651668435336,0.0,0.128,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.40771833063649626,0.40475760309154385,-0.0737389941481833,0.0999999999999999,0.0262610058518166,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,3,6,0.5,1000,1.0,0.5200234717503363,0.5208445712283605,-0.0870725478206462,0.1999999999999999,0.1129274521793537,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.6488349596078153,0.6490709636970804,-0.06418987657596556,0.3,0.23581012342403443,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,5,6,0.8333333333333334,1000,1.0,0.7689330026118977,0.7772675712019739,-0.029606369762215923,0.4,0.3703936302377841,0.0,0.02,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,6,6,1.0,1000,1.0,0.8353677756615284,0.8557503452368618,0.040651668435335964,0.5,0.540651668435336,0.0,0.403,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.39657812382463664,0.3937800348788373,-0.0737389941481833,0.0999999999999999,0.0262610058518166,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,3,6,0.5,1000,1.0,0.5077167562643536,0.5085792300121785,-0.0870725478206462,0.1999999999999999,0.1129274521793537,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,4,6,0.6666666666666666,1000,1.0,0.6360035205400345,0.6361670223068898,-0.06418987657596556,0.3,0.23581012342403443,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,5,6,0.8333333333333334,1000,1.0,0.7517120163105804,0.7614656590343063,-0.029606369762215923,0.4,0.3703936302377841,0.0,0.027,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,6,6,1.0,1000,1.0,0.8110514790337687,0.8293125870153422,0.040651668435335964,0.5,0.540651668435336,0.0,0.442,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.30549868827302334,0.3076178384489981,-0.0737389941481833,0.0999999999999999,0.0262610058518166,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Selected pointwise,3,6,0.5,1000,1.0,0.39168673328303133,0.3893442782757319,-0.0870725478206462,0.1999999999999999,0.1129274521793537,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Selected pointwise,4,6,0.6666666666666666,1000,0.999,0.497553467675839,0.5058074312010736,-0.06418987657596556,0.3,0.23581012342403443,0.0,0.012,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,100,6,Gaussian
S13,Selected pointwise,5,6,0.8333333333333334,1000,0.994,0.5481175380368333,0.541413483251679,-0.029606369762215923,0.4,0.3703936302377841,0.0,0.273,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,independent,100,6,Gaussian
S13,Selected pointwise,6,6,1.0,1000,0.971,0.563362388658443,0.5714227854741187,0.040651668435335964,0.5,0.540651668435336,0.0,0.807,0.0,0.0,0.005306505441436956,0.9586616416633058,0.9797335518433012,gradient,independent,100,6,Gaussian
S13,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Working independence,2,6,0.3333333333333333,1000,1.0,0.40771833063649626,0.40475760309154385,-0.0737389941481833,0.0999999999999999,0.0262610058518166,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Working independence,3,6,0.5,1000,1.0,0.5200234717503363,0.5208445712283605,-0.0870725478206462,0.1999999999999999,0.1129274521793537,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Working independence,4,6,0.6666666666666666,1000,1.0,0.6488349596078153,0.6490709636970804,-0.06418987657596556,0.3,0.23581012342403443,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Working independence,5,6,0.8333333333333334,1000,1.0,0.7689330026118977,0.7772675712019739,-0.029606369762215923,0.4,0.3703936302377841,0.0,0.02,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Working independence,6,6,1.0,1000,1.0,0.8353677756615284,0.8557503452368618,0.040651668435335964,0.5,0.540651668435336,0.0,0.403,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S14,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.211742363664984,0.21308225910517276,-0.06718412883658885,0.0999999999999999,0.032815871163411045,0.005,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Estimated covariance Bonferroni,3,6,0.5,1000,0.999,0.31820383326906504,0.3203477298985244,-0.06429043976029025,0.1999999999999999,0.13570956023970965,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.998,0.373020217562516,0.37337985721544853,-0.0475708054108851,0.3,0.2524291945891149,0.0,0.019,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,independent,500,6,Gaussian
S14,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.999,0.3757969532396362,0.3755186934252486,-0.030064402527043455,0.4,0.36993559747295657,0.0,0.75,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Estimated covariance Bonferroni,6,6,1.0,1000,0.995,0.3805589199147608,0.38121713047388106,0.005399080575955062,0.5,0.5053990805759551,0.0,0.997,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,independent,500,6,Gaussian
S14,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Marginal box,2,6,0.3333333333333333,1000,1.0,0.25695165819026416,0.258651035559559,-0.06718412883658885,0.0999999999999999,0.032815871163411045,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Marginal box,3,6,0.5,1000,1.0,0.3665441616222275,0.3701513910671611,-0.06429043976029025,0.1999999999999999,0.13570956023970965,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Marginal box,4,6,0.6666666666666666,1000,1.0,0.45976398497825854,0.4617454666328082,-0.0475708054108851,0.3,0.2524291945891149,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Marginal box,5,6,0.8333333333333334,1000,1.0,0.46954277375300946,0.4719458084501812,-0.030064402527043455,0.4,0.36993559747295657,0.0,0.367,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Marginal box,6,6,1.0,1000,1.0,0.4702413884994038,0.4719458084501813,0.005399080575955062,0.5,0.5053990805759551,0.0,0.979,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.21197616522658785,0.21236062708137865,-0.06718412883658885,0.0999999999999999,0.032815871163411045,0.003,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,3,6,0.5,1000,0.999,0.31852153528886196,0.3197995345705983,-0.06429043976029025,0.1999999999999999,0.13570956023970965,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.3735007434361345,0.3754302562187802,-0.0475708054108851,0.3,0.2524291945891149,0.0,0.017,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,5,6,0.8333333333333334,1000,0.999,0.37626840175633997,0.3754302562187802,-0.030064402527043455,0.4,0.36993559747295657,0.0,0.757,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,6,6,1.0,1000,0.995,0.3808438395891759,0.3827031887437073,0.005399080575955062,0.5,0.5053990805759551,0.0,0.997,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,independent,500,6,Gaussian
S14,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.2061999626486671,0.20637576574728062,-0.06718412883658885,0.0999999999999999,0.032815871163411045,0.009,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired maxT,3,6,0.5,1000,0.999,0.3119025242119456,0.31374546403498416,-0.06429043976029025,0.1999999999999999,0.13570956023970965,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Paired maxT,4,6,0.6666666666666666,1000,0.998,0.3612301433888947,0.3626487582729649,-0.0475708054108851,0.3,0.2524291945891149,0.0,0.025,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,independent,500,6,Gaussian
S14,Paired maxT,5,6,0.8333333333333334,1000,0.998,0.36344698167033845,0.3626487582729649,-0.030064402527043455,0.4,0.36993559747295657,0.0,0.786,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,independent,500,6,Gaussian
S14,Paired maxT,6,6,1.0,1000,0.995,0.36787990387546954,0.3696740842968506,0.005399080575955062,0.5,0.5053990805759551,0.0,0.999,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,independent,500,6,Gaussian
S14,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Selected pointwise,2,6,0.3333333333333333,1000,0.997,0.1589278786272956,0.1578246735056631,-0.06718412883658885,0.0999999999999999,0.032815871163411045,0.382,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,independent,500,6,Gaussian
S14,Selected pointwise,3,6,0.5,1000,0.943,0.23871540586286719,0.2368233493178707,-0.06429043976029025,0.1999999999999999,0.13570956023970965,0.001,0.0,0.001,0.0,0.007331507348424336,0.9268629323405141,0.9557465596412841,gradient,independent,500,6,Gaussian
S14,Selected pointwise,4,6,0.6666666666666666,1000,0.962,0.25061639735765884,0.2506915760582232,-0.0475708054108851,0.3,0.2524291945891149,0.0,0.308,0.0,0.0,0.006046155803483734,0.9482730796686497,0.9721909954906974,gradient,independent,500,6,Gaussian
S14,Selected pointwise,5,6,0.8333333333333334,1000,0.969,0.25110009221731966,0.2506915760582232,-0.030064402527043455,0.4,0.36993559747295657,0.0,0.968,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,gradient,independent,500,6,Gaussian
S14,Selected pointwise,6,6,1.0,1000,0.956,0.2543771590784999,0.2555480384424818,0.005399080575955062,0.5,0.5053990805759551,0.0,1.0,0.0,0.0,0.006485676526007139,0.9414482108495923,0.9670617854115815,gradient,independent,500,6,Gaussian
S14,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Working independence,2,6,0.3333333333333333,1000,1.0,0.21197616522658785,0.21236062708137865,-0.06718412883658885,0.0999999999999999,0.032815871163411045,0.003,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Working independence,3,6,0.5,1000,0.999,0.31852153528886196,0.3197995345705983,-0.06429043976029025,0.1999999999999999,0.13570956023970965,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Working independence,4,6,0.6666666666666666,1000,1.0,0.3735007434361345,0.3754302562187802,-0.0475708054108851,0.3,0.2524291945891149,0.0,0.017,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Working independence,5,6,0.8333333333333334,1000,0.999,0.37626840175633997,0.3754302562187802,-0.030064402527043455,0.4,0.36993559747295657,0.0,0.757,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,independent,500,6,Gaussian
S14,Working independence,6,6,1.0,1000,0.995,0.3808438395891759,0.3827031887437073,0.005399080575955062,0.5,0.5053990805759551,0.0,0.997,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,independent,500,6,Gaussian
S15,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.1760593879065149,0.17627884819495676,-0.05409038421808714,0.0999999999999999,0.04590961578191276,0.152,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Estimated covariance Bonferroni,3,6,0.5,1000,0.994,0.2739511383822456,0.2746085699921923,-0.04834681900290741,0.1999999999999999,0.1516531809970925,0.0,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,100,6,Gaussian
S15,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.998,0.31080162614349033,0.3096841539576759,-0.0380715587554778,0.3,0.2619284412445222,0.0,0.161,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,common,100,6,Gaussian
S15,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.996,0.3447631663975787,0.3453382907607889,-0.024526635415062004,0.4,0.375473364584938,0.0,0.844,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,gradient,common,100,6,Gaussian
S15,Estimated covariance Bonferroni,6,6,1.0,1000,0.996,0.3864460467496124,0.38629580239901107,-0.0015628154806990868,0.5,0.4984371845193009,0.0,0.996,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,gradient,common,100,6,Gaussian
S15,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Marginal box,2,6,0.3333333333333333,1000,1.0,0.5137553458033737,0.5157701272108689,-0.05409038421808714,0.0999999999999999,0.04590961578191276,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Marginal box,3,6,0.5,1000,1.0,0.6425415124610224,0.643197625541915,-0.04834681900290741,0.1999999999999999,0.1516531809970925,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Marginal box,4,6,0.6666666666666666,1000,1.0,0.7678283773896858,0.768562185143134,-0.0380715587554778,0.3,0.2619284412445222,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Marginal box,5,6,0.8333333333333334,1000,1.0,0.894000483931986,0.8954219696579662,-0.024526635415062004,0.4,0.375473364584938,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Marginal box,6,6,1.0,1000,1.0,1.0113651316065166,1.0246979950741433,-0.0015628154806990868,0.5,0.4984371845193009,0.0,0.007,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.1773913706954367,0.1775899631135357,-0.05409038421808714,0.0999999999999999,0.04590961578191276,0.118,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,3,6,0.5,1000,0.995,0.2764544418992511,0.2744058314952313,-0.04834681900290741,0.1999999999999999,0.1516531809970925,0.0,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,4,6,0.6666666666666666,1000,0.999,0.31243640506375875,0.3136683302943477,-0.0380715587554778,0.3,0.2619284412445222,0.0,0.153,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,5,6,0.8333333333333334,1000,0.999,0.3458479237944476,0.3420764856678238,-0.024526635415062004,0.4,0.375473364584938,0.0,0.834,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,6,6,1.0,1000,0.997,0.3863231141246297,0.3882903921495086,-0.0015628154806990868,0.5,0.4984371845193009,0.0,0.996,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,common,100,6,Gaussian
S15,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.1728818889558783,0.17310245870465402,-0.05409038421808714,0.0999999999999999,0.04590961578191276,0.167,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Paired maxT,3,6,0.5,1000,0.992,0.268267922640368,0.2662247896649037,-0.04834681900290741,0.1999999999999999,0.1516531809970925,0.0,0.0,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,gradient,common,100,6,Gaussian
S15,Paired maxT,4,6,0.6666666666666666,1000,0.997,0.30129036312675017,0.3024369946796994,-0.0380715587554778,0.3,0.2619284412445222,0.0,0.19,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,common,100,6,Gaussian
S15,Paired maxT,5,6,0.8333333333333334,1000,0.997,0.3334833634811298,0.32986044449162777,-0.024526635415062004,0.4,0.375473364584938,0.0,0.874,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,common,100,6,Gaussian
S15,Paired maxT,6,6,1.0,1000,0.993,0.37251164073614945,0.3743871086841932,-0.0015628154806990868,0.5,0.4984371845193009,0.0,0.997,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,common,100,6,Gaussian
S15,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Selected pointwise,2,6,0.3333333333333333,1000,0.943,0.13718947819100455,0.1370773474278258,-0.05409038421808714,0.0999999999999999,0.04590961578191276,0.688,0.0,0.0,0.0,0.007331507348424336,0.9268629323405141,0.9557465596412841,gradient,common,100,6,Gaussian
S15,Selected pointwise,3,6,0.5,1000,0.917,0.19124211313421846,0.1965835083016448,-0.04834681900290741,0.1999999999999999,0.1516531809970925,0.004,0.004,0.004,0.0,0.008724161850859943,0.8982635048659464,0.9325449785571007,gradient,common,100,6,Gaussian
S15,Selected pointwise,4,6,0.6666666666666666,1000,0.931,0.20893742966953074,0.2094503753453951,-0.0380715587554778,0.3,0.2619284412445222,0.0,0.576,0.0,0.0,0.008014923580421711,0.9135852797713628,0.9451160544140889,gradient,common,100,6,Gaussian
S15,Selected pointwise,5,6,0.8333333333333334,1000,0.956,0.23119409646582964,0.2260340733500855,-0.024526635415062004,0.4,0.375473364584938,0.0,0.987,0.0,0.0,0.006485676526007139,0.9414482108495923,0.9670617854115815,gradient,common,100,6,Gaussian
S15,Selected pointwise,6,6,1.0,1000,0.953,0.2581549264724393,0.2592788640868113,-0.0015628154806990868,0.5,0.4984371845193009,0.0,1.0,0.0,0.0,0.00669260786241059,0.9380600619184715,0.9644728948936155,gradient,common,100,6,Gaussian
S15,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Working independence,2,6,0.3333333333333333,1000,1.0,0.4211700558911962,0.4229874172988082,-0.05409038421808714,0.0999999999999999,0.04590961578191276,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Working independence,3,6,0.5,1000,1.0,0.5452121351932135,0.5459188099043262,-0.04834681900290741,0.1999999999999999,0.1516531809970925,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Working independence,4,6,0.6666666666666666,1000,1.0,0.6678120309200634,0.6680904591936687,-0.0380715587554778,0.3,0.2619284412445222,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Working independence,5,6,0.8333333333333334,1000,1.0,0.7875992221720347,0.7945094505559809,-0.024526635415062004,0.4,0.375473364584938,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Working independence,6,6,1.0,1000,1.0,0.8503859331570457,0.8557503452368618,-0.0015628154806990868,0.5,0.4984371845193009,0.0,0.114,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S16,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,0.992,0.12032098119975589,0.120595631720181,-0.025402790507989895,0.0999999999999999,0.07459720949201,0.925,0.0,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,gradient,common,500,6,Gaussian
S16,Estimated covariance Bonferroni,3,6,0.5,1000,0.994,0.12909775430346646,0.12926684177200864,-0.022618256136714504,0.1999999999999999,0.1773817438632854,0.0,0.006,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,500,6,Gaussian
S16,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.993,0.1402779712603507,0.140013636207097,-0.01746821278814087,0.3,0.2825317872118591,0.0,0.997,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,common,500,6,Gaussian
S16,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.994,0.15541156584527213,0.15525174933660213,-0.011808069680125988,0.4,0.38819193031987403,0.0,1.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,500,6,Gaussian
S16,Estimated covariance Bonferroni,6,6,1.0,1000,0.993,0.17367292726658012,0.1735115988287566,-0.00010103888480778034,0.5,0.4998989611151922,0.0,1.0,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,common,500,6,Gaussian
S16,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Marginal box,2,6,0.3333333333333333,1000,1.0,0.2847047721325374,0.28542286768369174,-0.025402790507989895,0.0999999999999999,0.07459720949201,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Marginal box,3,6,0.5,1000,1.0,0.397070624809413,0.3985950543693356,-0.022618256136714504,0.1999999999999999,0.1773817438632854,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Marginal box,4,6,0.6666666666666666,1000,1.0,0.47138607273748323,0.4719458084501813,-0.01746821278814087,0.3,0.2825317872118591,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Marginal box,5,6,0.8333333333333334,1000,1.0,0.4713300287057745,0.4705938577802946,-0.011808069680125988,0.4,0.38819193031987403,0.0,0.489,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Marginal box,6,6,1.0,1000,1.0,0.4719458084501813,0.4719458084501813,-0.00010103888480778034,0.5,0.4998989611151922,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,2,6,0.3333333333333333,1000,0.991,0.12041967669070183,0.1201640693607341,-0.025402790507989895,0.0999999999999999,0.07459720949201,0.922,0.0,0.0,0.0,0.0029864694875387575,0.982984183834662,0.9952579393325229,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,3,6,0.5,1000,0.993,0.12909389446338926,0.13091898163982116,-0.022618256136714504,0.1999999999999999,0.1773817438632854,0.0,0.005,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,4,6,0.6666666666666666,1000,0.994,0.14028056310385878,0.1402767417854038,-0.01746821278814087,0.3,0.2825317872118591,0.0,0.997,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,5,6,0.8333333333333334,1000,0.996,0.15563631043532736,0.15445513539297379,-0.011808069680125988,0.4,0.38819193031987403,0.0,1.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,6,6,1.0,1000,0.994,0.17364874237127043,0.1736487423712704,-0.00010103888480778034,0.5,0.4998989611151922,0.0,1.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,500,6,Gaussian
S16,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Paired maxT,2,6,0.3333333333333333,1000,0.986,0.11639248491597698,0.1156848251041094,-0.025402790507989895,0.0999999999999999,0.07459720949201,0.957,0.0,0.0,0.0,0.0037153734670958734,0.9766379658824644,0.9916424248695761,gradient,common,500,6,Gaussian
S16,Paired maxT,3,6,0.5,1000,0.99,0.12428518205260912,0.12613452274498443,-0.022618256136714504,0.1999999999999999,0.1773817438632854,0.0,0.011,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,gradient,common,500,6,Gaussian
S16,Paired maxT,4,6,0.6666666666666666,1000,0.992,0.135050824803213,0.1350477761443183,-0.01746821278814087,0.3,0.2825317872118591,0.0,0.997,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,gradient,common,500,6,Gaussian
S16,Paired maxT,5,6,0.8333333333333334,1000,0.994,0.14983419922829824,0.14864725955204,-0.011808069680125988,0.4,0.38819193031987403,0.0,1.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,500,6,Gaussian
S16,Paired maxT,6,6,1.0,1000,0.994,0.16717579970151444,0.1671757997015145,-0.00010103888480778034,0.5,0.4998989611151922,0.0,1.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,common,500,6,Gaussian
S16,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Selected pointwise,2,6,0.3333333333333333,1000,0.881,0.08213642983762706,0.0802389243664404,-0.025402790507989895,0.0999999999999999,0.07459720949201,0.999,0.0,0.0,0.0,0.010239091756596383,0.8594591944010176,0.8996248156329895,gradient,common,500,6,Gaussian
S16,Selected pointwise,3,6,0.5,1000,0.897,0.08616171998886095,0.089129887474379,-0.022618256136714504,0.1999999999999999,0.1773817438632854,0.0,0.187,0.0,0.0,0.009612023720320294,0.8766163637675564,0.9143451899949129,gradient,common,500,6,Gaussian
S16,Selected pointwise,4,6,0.6666666666666666,1000,0.922,0.0937019070400987,0.0936690554370299,-0.01746821278814087,0.3,0.2825317872118591,0.0,1.0,0.0,0.0,0.008480330182251158,0.9037173834289277,0.9370528324092638,gradient,common,500,6,Gaussian
S16,Selected pointwise,5,6,0.8333333333333334,1000,0.95,0.10392120700912712,0.101085510648393,-0.011808069680125988,0.4,0.38819193031987403,0.0,1.0,0.0,0.0,0.006892024376045114,0.9346861797557492,0.9618697376072513,gradient,common,500,6,Gaussian
S16,Selected pointwise,6,6,1.0,1000,0.94,0.11595303304540781,0.1159530330454078,-0.00010103888480778034,0.5,0.4998989611151922,0.0,1.0,0.0,0.0,0.007509993342207438,0.9235289252086434,0.953103527324068,gradient,common,500,6,Gaussian
S16,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Working independence,2,6,0.3333333333333333,1000,1.0,0.24316843710312747,0.243551052580953,-0.025402790507989895,0.0999999999999999,0.07459720949201,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Working independence,3,6,0.5,1000,1.0,0.3522741416613945,0.3533816487995139,-0.022618256136714504,0.1999999999999999,0.1773817438632854,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Working independence,4,6,0.6666666666666666,1000,1.0,0.375488640738125,0.3754302562187803,-0.01746821278814087,0.3,0.2825317872118591,0.0,0.002,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Working independence,5,6,0.8333333333333334,1000,1.0,0.37803660731243605,0.3772949472472631,-0.011808069680125988,0.4,0.38819193031987403,0.0,0.96,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Working independence,6,6,1.0,1000,1.0,0.3827031887437073,0.3827031887437073,-0.00010103888480778034,0.5,0.4998989611151922,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S17,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,1.0,0.2515961528518534,0.252020439890389,-0.07304736953835915,0.0999999999999999,0.02695263046164074,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.38901002893660214,0.3894767984112306,-0.08110882093788101,0.1999999999999999,0.11889117906211889,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,0.999,0.7825597446470455,0.7664273766420322,-0.03160105286109999,0.3,0.2683989471389,0.0,0.009,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,100,6,Gaussian
S17,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.998,0.8886664367528865,0.8916069534049129,-0.021999316043613715,0.4,0.3780006839563863,0.0,0.043,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,signed,100,6,Gaussian
S17,Estimated covariance Bonferroni,6,6,1.0,1000,0.997,0.9698414975163964,0.9880820748661057,0.009917218065226385,0.5,0.5099172180652264,0.0,0.173,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,signed,100,6,Gaussian
S17,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Marginal box,2,6,0.3333333333333333,1000,1.0,0.501293067972538,0.5018576553329516,-0.07304736953835915,0.0999999999999999,0.02695263046164074,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Marginal box,3,6,0.5,1000,1.0,0.6180687894905107,0.6149882187493136,-0.08110882093788101,0.1999999999999999,0.11889117906211889,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Marginal box,4,6,0.6666666666666666,1000,1.0,0.7781564061242343,0.7570255705559258,-0.03160105286109999,0.3,0.2683989471389,0.0,0.008,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Marginal box,5,6,0.8333333333333334,1000,0.999,0.8828289960345699,0.8818084920252836,-0.021999316043613715,0.4,0.3780006839563863,0.0,0.045,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,100,6,Gaussian
S17,Marginal box,6,6,1.0,1000,0.996,0.9766358731956153,1.0154871508431025,0.009917218065226385,0.5,0.5099172180652264,0.0,0.174,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,2,6,0.3333333333333333,1000,1.0,0.25350456998148774,0.25434689943639377,-0.07304736953835915,0.0999999999999999,0.02695263046164074,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,3,6,0.5,1000,1.0,0.3898984479030675,0.39037502790793616,-0.08110882093788101,0.1999999999999999,0.11889117906211889,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,4,6,0.6666666666666666,1000,1.0,0.7838511541690387,0.7664206363720236,-0.03160105286109999,0.3,0.2683989471389,0.0,0.007,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,5,6,0.8333333333333334,1000,0.999,0.8907675304737699,0.8911426931057274,-0.021999316043613715,0.4,0.3780006839563863,0.0,0.039,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,6,6,1.0,1000,0.998,0.9720916222174155,1.0102228993104498,0.009917218065226385,0.5,0.5099172180652264,0.0,0.165,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,signed,100,6,Gaussian
S17,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired maxT,2,6,0.3333333333333333,1000,1.0,0.2397676196766834,0.24057027031928518,-0.07304736953835915,0.0999999999999999,0.02695263046164074,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired maxT,3,6,0.5,1000,1.0,0.3750851447402537,0.3760999763811877,-0.08110882093788101,0.1999999999999999,0.11889117906211889,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Paired maxT,4,6,0.6666666666666666,1000,0.999,0.7459935788494573,0.7306569504407333,-0.03160105286109999,0.3,0.2683989471389,0.0,0.011,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,100,6,Gaussian
S17,Paired maxT,5,6,0.8333333333333334,1000,0.999,0.8453926941334803,0.8524673664891171,-0.021999316043613715,0.4,0.3780006839563863,0.0,0.058,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,100,6,Gaussian
S17,Paired maxT,6,6,1.0,1000,0.995,0.9148674753090849,0.9620775191487831,0.009917218065226385,0.5,0.5099172180652264,0.0,0.225,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,signed,100,6,Gaussian
S17,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Selected pointwise,2,6,0.3333333333333333,1000,1.0,0.24597569602890074,0.20402544144475626,-0.07304736953835915,0.0999999999999999,0.02695263046164074,0.128,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Selected pointwise,3,6,0.5,1000,0.95,0.33957127358974515,0.3020014676536773,-0.08110882093788101,0.1999999999999999,0.11889117906211889,0.0,0.003,0.0,0.0,0.006892024376045114,0.9346861797557492,0.9618697376072513,gradient,signed,100,6,Gaussian
S17,Selected pointwise,4,6,0.6666666666666666,1000,0.905,0.5572758417010203,0.5954096943302973,-0.03160105286109999,0.3,0.2683989471389,0.0,0.078,0.0,0.0,0.009272270487857868,0.8852455602057479,0.9216547654209526,gradient,signed,100,6,Gaussian
S17,Selected pointwise,5,6,0.8333333333333334,1000,0.885,0.6317036069260134,0.6893391444854002,-0.021999316043613715,0.4,0.3780006839563863,0.0,0.209,0.0,0.0,0.010088359628799917,0.8637368277535603,0.9033165682125622,gradient,signed,100,6,Gaussian
S17,Selected pointwise,6,6,1.0,1000,0.916,0.6884755636261637,0.7267740968453968,0.009917218065226385,0.5,0.5099172180652264,0.0,0.502,0.0,0.0,0.008771772910877251,0.8971749506177824,0.9316411863222358,gradient,signed,100,6,Gaussian
S17,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Working independence,2,6,0.3333333333333333,1000,1.0,0.4064418730228203,0.4065578111388825,-0.07304736953835915,0.0999999999999999,0.02695263046164074,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Working independence,3,6,0.5,1000,1.0,0.5172044633630378,0.5130470818793429,-0.08110882093788101,0.1999999999999999,0.11889117906211889,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,100,6,Gaussian
S17,Working independence,4,6,0.6666666666666666,1000,0.995,0.6634333146732849,0.6537413192297272,-0.03160105286109999,0.3,0.2683989471389,0.0,0.039,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,signed,100,6,Gaussian
S17,Working independence,5,6,0.8333333333333334,1000,0.995,0.7499923567214872,0.7733323481881514,-0.021999316043613715,0.4,0.3780006839563863,0.0,0.116,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,signed,100,6,Gaussian
S17,Working independence,6,6,1.0,1000,0.983,0.8175388943736946,0.8557503452368617,0.009917218065226385,0.5,0.5099172180652264,0.0,0.335,0.0,0.0,0.004087909000944127,0.9729440411597701,0.9893593101431837,gradient,signed,100,6,Gaussian
S18,Estimated covariance Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Estimated covariance Bonferroni,2,6,0.3333333333333333,1000,0.998,0.1598773621447153,0.16119066758576084,-0.05181163322488764,0.0999999999999999,0.048188366775112255,0.299,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,signed,500,6,Gaussian
S18,Estimated covariance Bonferroni,3,6,0.5,1000,1.0,0.2707448915332413,0.27356595332282974,-0.0514745495977276,0.1999999999999999,0.1485254504022723,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Estimated covariance Bonferroni,4,6,0.6666666666666666,1000,1.0,0.4462514538847402,0.4509799901297289,-0.026407147368259998,0.3,0.27359285263174,0.0,0.068,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Estimated covariance Bonferroni,5,6,0.8333333333333334,1000,0.997,0.47409119796853977,0.4755712943810486,-0.018951467327976534,0.4,0.3810485326720235,0.0,0.441,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,signed,500,6,Gaussian
S18,Estimated covariance Bonferroni,6,6,1.0,1000,0.996,0.4840676572789222,0.48525137753422,0.0015625183550094235,0.5,0.5015625183550094,0.0,0.913,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,gradient,signed,500,6,Gaussian
S18,Marginal box,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Marginal box,2,6,0.3333333333333333,1000,1.0,0.26939184639625424,0.27029755273809836,-0.05181163322488764,0.0999999999999999,0.048188366775112255,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Marginal box,3,6,0.5,1000,1.0,0.37302491106445296,0.3764361729376265,-0.0514745495977276,0.1999999999999999,0.1485254504022723,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Marginal box,4,6,0.6666666666666666,1000,0.999,0.4533241864262208,0.45668789344343386,-0.026407147368259998,0.3,0.27359285263174,0.0,0.074,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Marginal box,5,6,0.8333333333333334,1000,0.999,0.4699492258385547,0.4681205332962599,-0.018951467327976534,0.4,0.3810485326720235,0.0,0.466,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Marginal box,6,6,1.0,1000,0.994,0.47168639399815626,0.4719458084501813,0.0015625183550094235,0.5,0.5015625183550094,0.0,0.916,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,2,6,0.3333333333333333,1000,0.999,0.15999687065346965,0.1614036426236025,-0.05181163322488764,0.0999999999999999,0.048188366775112255,0.298,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,3,6,0.5,1000,1.0,0.2709113427454134,0.2740142640946813,-0.0514745495977276,0.1999999999999999,0.1485254504022723,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,4,6,0.6666666666666666,1000,0.999,0.44701003077198037,0.4498460121301329,-0.026407147368259998,0.3,0.27359285263174,0.0,0.069,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,5,6,0.8333333333333334,1000,0.997,0.4748590108487889,0.4715549347050384,-0.018951467327976534,0.4,0.3810485326720235,0.0,0.44,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,6,6,1.0,1000,0.995,0.48468946927465145,0.486747766154066,0.0015625183550094235,0.5,0.5015625183550094,0.0,0.913,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,signed,500,6,Gaussian
S18,Paired maxT,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Paired maxT,2,6,0.3333333333333333,1000,0.994,0.15397514458370917,0.1553760707415356,-0.05181163322488764,0.0999999999999999,0.048188366775112255,0.406,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,signed,500,6,Gaussian
S18,Paired maxT,3,6,0.5,1000,0.999,0.26050270155992195,0.26557571200561125,-0.0514745495977276,0.1999999999999999,0.1485254504022723,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Paired maxT,4,6,0.6666666666666666,1000,0.999,0.4210725535161983,0.42517285301438446,-0.026407147368259998,0.3,0.27359285263174,0.0,0.09,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Paired maxT,5,6,0.8333333333333334,1000,0.993,0.4457812517718668,0.4422818319307036,-0.018951467327976534,0.4,0.3810485326720235,0.0,0.53,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,signed,500,6,Gaussian
S18,Paired maxT,6,6,1.0,1000,0.993,0.45415318406378336,0.4557601915544654,0.0015625183550094235,0.5,0.5015625183550094,0.0,0.938,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,signed,500,6,Gaussian
S18,Selected pointwise,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Selected pointwise,2,6,0.3333333333333333,1000,0.914,0.14502367353830006,0.13372912644095936,-0.05181163322488764,0.0999999999999999,0.048188366775112255,0.586,0.0,0.0,0.0,0.008865889690267975,0.8949999687497208,0.9298314752242396,gradient,signed,500,6,Gaussian
S18,Selected pointwise,3,6,0.5,1000,0.879,0.20043769905116382,0.1594692992177337,-0.0514745495977276,0.1999999999999999,0.1485254504022723,0.028,0.017,0.028,0.0,0.010313049985334114,0.8573230993571588,0.8977762177107904,gradient,signed,500,6,Gaussian
S18,Selected pointwise,4,6,0.6666666666666666,1000,0.914,0.31007962884512047,0.3238866429408833,-0.026407147368259998,0.3,0.27359285263174,0.0,0.317,0.0,0.0,0.008865889690267975,0.8949999687497208,0.9298314752242396,gradient,signed,500,6,Gaussian
S18,Selected pointwise,5,6,0.8333333333333334,1000,0.942,0.3218569661070669,0.3082818373241809,-0.018951467327976534,0.4,0.3810485326720235,0.0,0.821,0.0,0.0,0.007391616873188169,0.9257504237337675,0.9548667217650018,gradient,signed,500,6,Gaussian
S18,Selected pointwise,6,6,1.0,1000,0.937,0.32466742358740786,0.3250232569664646,0.0015625183550094235,0.5,0.5015625183550094,0.0,0.991,0.0,0.0,0.007683163410991592,0.920205076295354,0.9504503367882711,gradient,signed,500,6,Gaussian
S18,Working independence,1,6,0.1666666666666666,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Working independence,2,6,0.3333333333333333,1000,1.0,0.2249082306065302,0.22620272153634535,-0.05181163322488764,0.0999999999999999,0.048188366775112255,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,signed,500,6,Gaussian
S18,Working independence,3,6,0.5,1000,0.999,0.3250158482927631,0.3259829863788465,-0.0514745495977276,0.1999999999999999,0.1485254504022723,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,gradient,signed,500,6,Gaussian
S18,Working independence,4,6,0.6666666666666666,1000,0.989,0.3698134956473262,0.3753677111674054,-0.026407147368259998,0.3,0.27359285263174,0.0,0.202,0.0,0.0,0.0032983329122452166,0.9804106042992137,0.9938468259019134,gradient,signed,500,6,Gaussian
S18,Working independence,5,6,0.8333333333333334,1000,0.978,0.37780479787469723,0.376149957658503,-0.018951467327976534,0.4,0.3810485326720235,0.0,0.701,0.0,0.0,0.004638534251247911,0.9669143266526004,0.985427292235209,gradient,signed,500,6,Gaussian
S18,Working independence,6,6,1.0,1000,0.978,0.3824675108737696,0.3827031887437073,0.0015625183550094235,0.5,0.5015625183550094,0.0,0.968,0.0,0.0,0.004638534251247911,0.9669143266526004,0.985427292235209,gradient,signed,500,6,Gaussian
S19,Estimated covariance Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,3,8,0.375,1000,1.0,0.1431603214735519,0.14327560225145303,0.006770399999999952,0.0,0.006770399999999952,0.665,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,4,8,0.5,1000,1.0,0.17378117796913256,0.17188869763932946,0.018422999999999957,0.0,0.018422999999999957,0.054,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,5,8,0.625,1000,1.0,0.19787252252909968,0.19556268030390334,0.03359499999999996,0.0,0.03359499999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,6,8,0.75,1000,1.0,0.2185632637440985,0.2170924274094192,0.05183519999999996,0.0,0.05183519999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,7,8,0.875,1000,0.993,0.25133207745299024,0.24809779169716611,0.07252979999999996,0.0,0.07252979999999996,0.0,0.0,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,tie,common,100,6,Bounded
S19,Estimated covariance Bonferroni,8,8,1.0,1000,0.963,0.2982966754014096,0.2957134366958797,0.10470619999999999,0.0,0.10470619999999999,0.0,0.0,0.0,0.0,0.005969170796685251,0.9494176025179306,0.9730388191244452,tie,common,100,6,Bounded
S19,Marginal box,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,3,8,0.375,1000,1.0,1.0800812368024983,1.07923517873515,0.006770399999999952,0.0,0.006770399999999952,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,4,8,0.5,1000,1.0,1.0934082449933649,1.0911139591999224,0.018422999999999957,0.0,0.018422999999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,5,8,0.625,1000,1.0,1.109499012862797,1.1066612808986456,0.03359499999999996,0.0,0.03359499999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,6,8,0.75,1000,1.0,1.1279924396370484,1.125288394076646,0.05183519999999996,0.0,0.05183519999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,7,8,0.875,1000,1.0,1.150164882723374,1.146618271650088,0.07252979999999996,0.0,0.07252979999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Marginal box,8,8,1.0,1000,1.0,1.1862887123845531,1.1825487168686144,0.10470619999999999,0.0,0.10470619999999999,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,3,8,0.375,1000,1.0,0.1436858554964796,0.144082294230233,0.006770399999999952,0.0,0.006770399999999952,0.655,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,4,8,0.5,1000,1.0,0.17372083858474593,0.17229210736487804,0.018422999999999957,0.0,0.018422999999999957,0.043,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,5,8,0.625,1000,1.0,0.19747695850867172,0.19602873960776354,0.03359499999999996,0.0,0.03359499999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,6,8,0.75,1000,1.0,0.21776308399106628,0.21588447030770402,0.05183519999999996,0.0,0.05183519999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,7,8,0.875,1000,0.994,0.25006039474015224,0.24646424593900507,0.07252979999999996,0.0,0.07252979999999996,0.0,0.0,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,tie,common,100,6,Bounded
S19,Paired Bonferroni,8,8,1.0,1000,0.975,0.2972787572158092,0.2932701663984465,0.10470619999999999,0.0,0.10470619999999999,0.0,0.0,0.0,0.0,0.004937104414532877,0.9633547107321566,0.9830098687065659,tie,common,100,6,Bounded
S19,Paired Hoeffding,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,3,8,0.375,1000,1.0,0.23014025245479386,0.2279036265211283,0.006770399999999952,0.0,0.006770399999999952,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,4,8,0.5,1000,1.0,0.27749733563450546,0.2756869350457768,0.018422999999999957,0.0,0.018422999999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,5,8,0.625,1000,1.0,0.30810032282654437,0.3042869350457767,0.03359499999999996,0.0,0.03359499999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,6,8,0.75,1000,1.0,0.3357125383338825,0.3329480378873262,0.05183519999999996,0.0,0.05183519999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,7,8,0.875,1000,1.0,0.3828374286651751,0.3779396921496505,0.07252979999999996,0.0,0.07252979999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Hoeffding,8,8,1.0,1000,1.0,0.44409104924684434,0.43947024357042525,0.10470619999999999,0.0,0.10470619999999999,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Selected pointwise,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Selected pointwise,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Selected pointwise,3,8,0.375,1000,1.0,0.11277747512413698,0.1145703466791172,0.006770399999999952,0.0,0.006770399999999952,0.979,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Selected pointwise,4,8,0.5,1000,1.0,0.1251151401517037,0.12242997456423721,0.018422999999999957,0.0,0.018422999999999957,0.879,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Selected pointwise,5,8,0.625,1000,0.997,0.14099025489882858,0.1393976858438713,0.03359499999999996,0.0,0.03359499999999996,0.658,0.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,tie,common,100,6,Bounded
S19,Selected pointwise,6,8,0.75,1000,0.972,0.16001540997177505,0.15849657976156128,0.05183519999999996,0.0,0.05183519999999996,0.387,0.0,0.0,0.0,0.005216895628628201,0.9598298168024069,0.9805577231872291,tie,common,100,6,Bounded
S19,Selected pointwise,7,8,0.875,1000,0.9,0.1822101182484497,0.1817740192212407,0.07252979999999996,0.0,0.07252979999999996,0.162,0.0,0.0,0.0,0.009486832980505136,0.8798480368046516,0.9170905564069044,tie,common,100,6,Bounded
S19,Selected pointwise,8,8,1.0,1000,0.67,0.21785167439032338,0.21977401922124085,0.10470619999999999,0.0,0.10470619999999999,0.032,0.0,0.0,0.0,0.014869431730903503,0.6402544426353417,0.6984444594795697,tie,common,100,6,Bounded
S19,Working independence,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,3,8,0.375,1000,1.0,0.851436173165094,0.850630731814966,0.006770399999999952,0.0,0.006770399999999952,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,4,8,0.5,1000,1.0,0.8641560808868458,0.8618543294767101,0.018422999999999957,0.0,0.018422999999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,5,8,0.625,1000,1.0,0.8800149541608469,0.8774824645591185,0.03359499999999996,0.0,0.03359499999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,6,8,0.75,1000,1.0,0.8984237222327359,0.895939003293801,0.05183519999999996,0.0,0.05183519999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,7,8,0.875,1000,1.0,0.9201857519045041,0.9169274815190404,0.07252979999999996,0.0,0.07252979999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Working independence,8,8,1.0,1000,1.0,0.9554476346640783,0.9520920748181532,0.10470619999999999,0.0,0.10470619999999999,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S20,Estimated covariance Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,3,8,0.375,1000,1.0,0.1438816826594898,0.14332063915463733,-0.0017252666666666798,0.0133333333333333,0.01160806666666662,0.644,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,4,8,0.5,1000,1.0,0.17701834656720813,0.17409343149296436,0.004218933333333345,0.0266666666666666,0.030885599999999944,0.056,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,5,8,0.625,1000,0.998,0.20924848303943613,0.20348382373092155,0.02895046666666663,0.0266666666666666,0.05561713333333323,0.002,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,6,8,0.75,1000,0.998,0.2299268150051178,0.22621112065376386,0.03878619999999993,0.04,0.07878619999999993,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,7,8,0.875,1000,1.0,0.35081910088346696,0.3504530504286507,0.011593599999999982,0.45,0.4615936,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Estimated covariance Bonferroni,8,8,1.0,1000,0.997,0.36572178175307807,0.36497055752519403,0.022203133333332903,0.52,0.5422031333333329,0.0,1.0,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,100,6,Bounded
S20,Marginal box,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,3,8,0.375,1000,1.0,1.0820782361875014,1.0796758945313683,-0.0017252666666666798,0.0133333333333333,0.01160806666666662,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,4,8,0.5,1000,1.0,1.1025615844188672,1.0985806258665891,0.004218933333333345,0.0266666666666666,0.030885599999999944,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,5,8,0.625,1000,1.0,1.128439789969614,1.122835567015339,0.02895046666666663,0.0266666666666666,0.05561713333333323,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,6,8,0.75,1000,1.0,1.1506480154040473,1.1459217274099793,0.03878619999999993,0.04,0.07878619999999993,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,7,8,0.875,1000,1.0,1.5404796866941146,1.5402048350702504,0.011593599999999982,0.45,0.4615936,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Marginal box,8,8,1.0,1000,1.0,1.6230473372448582,1.6199730773653234,0.022203133333332903,0.52,0.5422031333333329,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,3,8,0.375,1000,1.0,0.14442644175160502,0.1435877422519335,-0.0017252666666666798,0.0133333333333333,0.01160806666666662,0.637,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,4,8,0.5,1000,1.0,0.1770025632310492,0.17361562756356635,0.004218933333333345,0.0266666666666666,0.030885599999999944,0.055,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,5,8,0.625,1000,0.999,0.20901840361607413,0.2022599266136171,0.02895046666666663,0.0266666666666666,0.05561713333333323,0.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,6,Bounded
S20,Paired Bonferroni,6,8,0.75,1000,1.0,0.22944135595387624,0.2233729550677652,0.03878619999999993,0.04,0.07878619999999993,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,7,8,0.875,1000,1.0,0.35177065948906727,0.35104686036717947,0.011593599999999982,0.45,0.4615936,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,8,8,1.0,1000,0.998,0.36621073147173133,0.3666797297951051,0.022203133333332903,0.52,0.5422031333333329,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,6,Bounded
S20,Paired Hoeffding,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,3,8,0.375,1000,1.0,0.2314284465932645,0.22863695985446175,-0.0017252666666666798,0.0133333333333333,0.01160806666666662,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,4,8,0.5,1000,1.0,0.2792788698609514,0.27603139602934434,0.004218933333333345,0.0266666666666666,0.030885599999999944,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,5,8,0.625,1000,1.0,0.31696610275440806,0.30998971695833544,0.02895046666666663,0.0266666666666666,0.05561713333333323,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,6,8,0.75,1000,1.0,0.3416592534805397,0.3354174864665516,0.03878619999999993,0.04,0.07878619999999993,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,7,8,0.875,1000,1.0,0.5913928878087749,0.5890599605287603,0.011593599999999982,0.45,0.4615936,0.0,0.697,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Hoeffding,8,8,1.0,1000,1.0,0.6092109984965484,0.6092238452828684,0.022203133333332903,0.52,0.5422031333333329,0.0,0.978,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Selected pointwise,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Selected pointwise,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Selected pointwise,3,8,0.375,1000,1.0,0.10679462546531455,0.10665209272002721,-0.0017252666666666798,0.0133333333333333,0.01160806666666662,0.993,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Selected pointwise,4,8,0.5,1000,0.999,0.12828532962268474,0.12530862834057782,0.004218933333333345,0.0266666666666666,0.030885599999999944,0.846,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,6,Bounded
S20,Selected pointwise,5,8,0.625,1000,0.961,0.15401955789869246,0.15099565135365073,0.02895046666666663,0.0266666666666666,0.05561713333333323,0.487,0.0,0.0,0.0,0.006122009474020767,0.9471306895804986,0.9713410390958196,core,common,100,6,Bounded
S20,Selected pointwise,6,8,0.75,1000,0.936,0.16913325457800713,0.1692252615744101,0.03878619999999993,0.04,0.07878619999999993,0.26,0.0,0.0,0.0,0.007739767438366605,0.9190992674988255,0.9495637991017706,core,common,100,6,Bounded
S20,Selected pointwise,7,8,0.875,1000,0.99,0.23509677304505336,0.2272882271933469,0.011593599999999982,0.45,0.4615936,0.0,1.0,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,core,common,100,6,Bounded
S20,Selected pointwise,8,8,1.0,1000,0.968,0.24453605089312258,0.2406848541476329,0.022203133333332903,0.52,0.5422031333333329,0.0,1.0,0.0,0.0,0.005565608681896351,0.9551752619162314,0.9772428921412891,core,common,100,6,Bounded
S20,Working independence,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,3,8,0.375,1000,1.0,0.8538229740276555,0.8510624373570729,-0.0017252666666666798,0.0133333333333333,0.01160806666666662,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,4,8,0.5,1000,1.0,0.8739704566262988,0.8699209961433765,0.004218933333333345,0.0266666666666666,0.030885599999999944,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,5,8,0.625,1000,1.0,0.8995819418393015,0.8937209961433767,0.02895046666666663,0.0266666666666666,0.05561713333333323,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,6,8,0.75,1000,1.0,0.92197932616913,0.9169325539034987,0.03878619999999993,0.04,0.07878619999999993,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,7,8,0.875,1000,1.0,1.3103662882372196,1.3102552020667153,0.011593599999999982,0.45,0.4615936,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Working independence,8,8,1.0,1000,1.0,1.392522094398414,1.3894263002741738,0.022203133333332903,0.52,0.5422031333333329,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S21,Estimated covariance Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,3,8,0.375,1000,1.0,0.06397014263414656,0.06396363646436229,0.0030497199999999515,0.0,0.0030497199999999515,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,4,8,0.5,1000,1.0,0.07758787079432922,0.07679004153107666,0.008293559999999957,0.0,0.008293559999999957,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,5,8,0.625,1000,1.0,0.08803203370707409,0.08743860135342305,0.014782199999999957,0.0,0.014782199999999957,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,6,8,0.75,1000,1.0,0.09723193198087027,0.09602791076471975,0.02288195999999996,0.0,0.02288195999999996,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,7,8,0.875,1000,0.995,0.11172892130006183,0.1103983150924277,0.03223135999999996,0.0,0.03223135999999996,0.994,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,tie,common,500,6,Bounded
S21,Estimated covariance Bonferroni,8,8,1.0,1000,0.956,0.1339715034184499,0.13156035861079285,0.04777047999999995,0.0,0.04777047999999995,0.819,0.0,0.0,0.0,0.006485676526007139,0.9414482108495923,0.9670617854115815,tie,common,500,6,Bounded
S21,Marginal box,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,3,8,0.375,1000,1.0,0.4829709568244037,0.48250923300928655,0.0030497199999999515,0.0,0.0030497199999999515,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,4,8,0.5,1000,1.0,0.48906305105520376,0.48852969009828645,0.008293559999999957,0.0,0.008293559999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,5,8,0.625,1000,1.0,0.4958828579384783,0.4950559217797737,0.014782199999999957,0.0,0.014782199999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,6,8,0.75,1000,1.0,0.5042641873631623,0.5030111186435047,0.02288195999999996,0.0,0.02288195999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,7,8,0.875,1000,1.0,0.5141074043332564,0.5131422796510572,0.03223135999999996,0.0,0.03223135999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Marginal box,8,8,1.0,1000,1.0,0.5314370143679381,0.5299424339801603,0.04777047999999995,0.0,0.04777047999999995,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,3,8,0.375,1000,1.0,0.0640492531433738,0.0639962239117328,0.0030497199999999515,0.0,0.0030497199999999515,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,4,8,0.5,1000,1.0,0.07759996950736452,0.0766238759092083,0.008293559999999957,0.0,0.008293559999999957,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,5,8,0.625,1000,1.0,0.08798010858186336,0.0873371463620222,0.014782199999999957,0.0,0.014782199999999957,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,6,8,0.75,1000,1.0,0.097155248937083,0.09592864137253596,0.02288195999999996,0.0,0.02288195999999996,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,7,8,0.875,1000,0.995,0.11167592387126014,0.1101337364899089,0.03223135999999996,0.0,0.03223135999999996,0.995,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,tie,common,500,6,Bounded
S21,Paired Bonferroni,8,8,1.0,1000,0.96,0.13384533337613716,0.13145243845613164,0.04777047999999995,0.0,0.04777047999999995,0.816,0.0,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,common,500,6,Bounded
S21,Paired Hoeffding,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,3,8,0.375,1000,1.0,0.1028885700978932,0.10153850500819445,0.0030497199999999515,0.0,0.0030497199999999515,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,4,8,0.5,1000,1.0,0.12387224317981281,0.12281274742110375,0.008293559999999957,0.0,0.008293559999999957,0.997,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,5,8,0.625,1000,1.0,0.13760239747865893,0.1366115959036855,0.014782199999999957,0.0,0.014782199999999957,0.854,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,6,8,0.75,1000,1.0,0.14962813953576531,0.14816929286884933,0.02288195999999996,0.0,0.02288195999999996,0.548,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,7,8,0.875,1000,1.0,0.1710038334668407,0.1692446867991767,0.03223135999999996,0.0,0.03223135999999996,0.021,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Hoeffding,8,8,1.0,1000,1.0,0.19963094230821732,0.19700353528175854,0.04777047999999995,0.0,0.04777047999999995,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Selected pointwise,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Selected pointwise,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Selected pointwise,3,8,0.375,1000,1.0,0.050877450569856104,0.05064286090923105,0.0030497199999999515,0.0,0.0030497199999999515,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Selected pointwise,4,8,0.5,1000,1.0,0.056250415077698755,0.05537041409334465,0.008293559999999957,0.0,0.008293559999999957,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Selected pointwise,5,8,0.625,1000,0.996,0.06297617416050492,0.06258396299531596,0.014782199999999957,0.0,0.014782199999999957,1.0,0.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,tie,common,500,6,Bounded
S21,Selected pointwise,6,8,0.75,1000,0.978,0.0717788566435022,0.0710231207713639,0.02288195999999996,0.0,0.02288195999999996,1.0,0.0,0.0,0.0,0.004638534251247911,0.9669143266526004,0.985427292235209,tie,common,500,6,Bounded
S21,Selected pointwise,7,8,0.875,1000,0.888,0.08105723779893036,0.0812206666091041,0.03223135999999996,0.0,0.03223135999999996,1.0,0.0,0.0,0.0,0.00997276290703835,0.8669499763240903,0.906080459091119,tie,common,500,6,Bounded
S21,Selected pointwise,8,8,1.0,1000,0.669,0.09791767693701892,0.0988145295563716,0.04777047999999995,0.0,0.04777047999999995,0.982,0.0,0.0,0.0,0.014880826589944525,0.63923606946991,0.6974704861619725,tie,common,500,6,Bounded
S21,Working independence,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,3,8,0.375,1000,1.0,0.3807395264951931,0.3801808996398856,0.0030497199999999515,0.0,0.0030497199999999515,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,4,8,0.5,1000,1.0,0.3865335188095525,0.3859351533250292,0.008293559999999957,0.0,0.008293559999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,5,8,0.625,1000,1.0,0.3932481618275401,0.3922951533250294,0.014782199999999957,0.0,0.014782199999999957,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,6,8,0.75,1000,1.0,0.4015755869021583,0.40045191132885416,0.02288195999999996,0.0,0.02288195999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,7,8,0.875,1000,1.0,0.4112599973777951,0.4101806806272925,0.03223135999999996,0.0,0.03223135999999996,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Working independence,8,8,1.0,1000,1.0,0.4282061971343519,0.42665567213914385,0.04777047999999995,0.0,0.04777047999999995,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S22,Estimated covariance Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,3,8,0.375,1000,1.0,0.06621858209380532,0.0661377001950955,-0.0066347333333333924,0.0133333333333333,0.006698599999999907,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,4,8,0.5,1000,1.0,0.08587730000427035,0.0841406905363137,-0.00539165333333343,0.0266666666666666,0.02127501333333317,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,5,8,0.625,1000,0.995,0.10327724357020694,0.1014478389830963,0.007677453333333088,0.0266666666666666,0.03434411999999969,0.986,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,6,8,0.75,1000,1.0,0.1127109453070673,0.11339725428078265,0.00922342666666636,0.04,0.04922342666666636,0.969,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,7,8,0.875,1000,0.999,0.1488548742964288,0.1470013376968595,0.0018092933333329064,0.45,0.4518092933333329,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Bounded
S22,Estimated covariance Bonferroni,8,8,1.0,1000,0.999,0.1614725406996235,0.16040093283394824,0.0022829866666647103,0.52,0.5222829866666647,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Bounded
S22,Marginal box,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,3,8,0.375,1000,1.0,0.4854099203711565,0.4844618225620573,-0.0066347333333333924,0.0133333333333333,0.006698599999999907,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,4,8,0.5,1000,1.0,0.5004746364948855,0.49863855119455436,-0.00539165333333343,0.0266666666666666,0.02127501333333317,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,5,8,0.625,1000,1.0,0.5143832205526133,0.5119957453468496,0.007677453333333088,0.0266666666666666,0.03434411999999969,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,6,8,0.75,1000,1.0,0.5283317798856055,0.5280290786801826,0.00922342666666636,0.04,0.04922342666666636,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,7,8,0.875,1000,1.0,0.9321968799182638,0.9342116638873224,0.0018092933333329064,0.45,0.4518092933333329,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Marginal box,8,8,1.0,1000,1.0,0.9651609036024789,0.965084647443044,0.0022829866666647103,0.52,0.5222829866666647,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,3,8,0.375,1000,1.0,0.06636957308221046,0.0663622482213855,-0.0066347333333333924,0.0133333333333333,0.006698599999999907,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,4,8,0.5,1000,1.0,0.085902552679871,0.08393283471891055,-0.00539165333333343,0.0266666666666666,0.02127501333333317,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,5,8,0.625,1000,0.995,0.10334139446749335,0.10169047969535516,0.007677453333333088,0.0266666666666666,0.03434411999999969,0.985,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,common,500,6,Bounded
S22,Paired Bonferroni,6,8,0.75,1000,1.0,0.11274743211120478,0.11429047969535515,0.00922342666666636,0.04,0.04922342666666636,0.971,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,7,8,0.875,1000,0.998,0.14892125537132322,0.1444165864714413,0.0018092933333329064,0.45,0.4518092933333329,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,6,Bounded
S22,Paired Bonferroni,8,8,1.0,1000,0.998,0.16159306254205102,0.1586094451548942,0.0022829866666647103,0.52,0.5222829866666647,0.0,1.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,6,Bounded
S22,Paired Hoeffding,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,3,8,0.375,1000,1.0,0.10600982791545394,0.10519850500819485,-0.0066347333333333924,0.0133333333333333,0.006698599999999907,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,4,8,0.5,1000,1.0,0.13101200463543716,0.1292138989385228,-0.00539165333333343,0.0266666666666666,0.02127501333333317,0.925,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,5,8,0.625,1000,1.0,0.1525262529946805,0.1503371110529343,0.007677453333333088,0.0266666666666666,0.03434411999999969,0.493,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,6,8,0.75,1000,1.0,0.16198077529821403,0.1604394140877703,0.00922342666666636,0.04,0.04922342666666636,0.287,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,7,8,0.875,1000,1.0,0.2484430290119811,0.24597973725511704,0.0018092933333329064,0.45,0.4518092933333329,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Hoeffding,8,8,1.0,1000,1.0,0.2650585137319142,0.26161513118544427,0.0022829866666647103,0.52,0.5222829866666647,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Selected pointwise,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Selected pointwise,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Selected pointwise,3,8,0.375,1000,1.0,0.049115196618667645,0.049518901410289404,-0.0066347333333333924,0.0133333333333333,0.006698599999999907,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Selected pointwise,4,8,0.5,1000,0.999,0.06425661927268304,0.0628963342031766,-0.00539165333333343,0.0266666666666666,0.02127501333333317,1.0,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,6,Bounded
S22,Selected pointwise,5,8,0.625,1000,0.969,0.07704295501779161,0.07837062966198241,0.007677453333333088,0.0266666666666666,0.03434411999999969,1.0,0.0,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,core,common,500,6,Bounded
S22,Selected pointwise,6,8,0.75,1000,0.967,0.08180145739495684,0.0846196149942427,0.00922342666666636,0.04,0.04922342666666636,1.0,0.0,0.0,0.0,0.005648982209212561,0.9540187355329184,0.9764070720415732,core,common,500,6,Bounded
S22,Selected pointwise,7,8,0.875,1000,0.968,0.09938462746394534,0.096433414920018,0.0018092933333329064,0.45,0.4518092933333329,0.0,1.0,0.0,0.0,0.005565608681896351,0.9551752619162314,0.9772428921412891,core,common,500,6,Bounded
S22,Selected pointwise,8,8,1.0,1000,0.957,0.10791144938526304,0.1059106215467876,0.0022829866666647103,0.52,0.5222829866666647,0.0,1.0,0.0,0.0,0.006414904519944161,0.942580996155916,0.9679213465882865,core,common,500,6,Bounded
S22,Working independence,1,8,0.125,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,2,8,0.25,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,3,8,0.375,1000,1.0,0.38333135669816615,0.38229697652471306,-0.0066347333333333924,0.0133333333333333,0.006698599999999907,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,4,8,0.5,1000,1.0,0.39826718596418476,0.3964506743783617,-0.00539165333333343,0.0266666666666666,0.02127501333333317,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,5,8,0.625,1000,1.0,0.4119886389158753,0.4095475663065522,0.007677453333333088,0.0266666666666666,0.03434411999999969,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,6,8,0.75,1000,1.0,0.42613495849657,0.42575470895168416,0.00922342666666636,0.04,0.04922342666666636,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,7,8,0.875,1000,1.0,0.7573418229249116,0.7564664496580986,0.0018092933333329064,0.45,0.4518092933333329,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Working independence,8,8,1.0,1000,1.0,0.7599523623650459,0.7593038226577082,0.0022829866666647103,0.52,0.5222829866666647,0.0,0.389,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S23,Estimated covariance Bonferroni,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,2,10,0.2,1000,1.0,0.12664947248345487,0.1265329817327622,-0.0037413674214320744,0.0057142857142857,0.001972918292853626,0.993,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,3,10,0.3,1000,1.0,0.14850350544989552,0.14875249338820964,-0.0015663259699722591,0.0114285714285714,0.009862245458599142,0.548,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,4,10,0.4,1000,1.0,0.1687558296313299,0.16860186207498595,0.004131809563145416,0.0171428571428571,0.021274666706002514,0.066,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,5,10,0.5,1000,1.0,0.18787683063471994,0.18693197984207238,0.012602249943157052,0.0228571428571428,0.03545939280029985,0.001,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,6,10,0.6,1000,1.0,0.20786072610965162,0.2054601438360911,0.02270047212793475,0.0285714285714285,0.05127190069936325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,7,10,0.7,1000,1.0,0.23183918448290336,0.22848703804023435,0.03669498049642232,0.0342857142857142,0.07098069478213652,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,8,10,0.8,1000,0.996,0.2658637837043411,0.2626239164652109,0.06013928008443637,0.04,0.10013928008443637,0.0,0.0,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,9,10,0.9,1000,1.0,0.3703833025450392,0.37054352634997967,0.025269301255540166,0.45,0.4752693012555402,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Estimated covariance Bonferroni,10,10,1.0,1000,0.999,0.3892879706454862,0.3878140658146018,0.03016002817283947,0.52,0.5501600281728395,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,10,Gaussian
S23,Marginal box,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,2,10,0.2,1000,1.0,0.45852103453021076,0.4565482473357302,-0.0037413674214320744,0.0057142857142857,0.001972918292853626,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,3,10,0.3,1000,1.0,0.4965776952161288,0.4961151683456638,-0.0015663259699722591,0.0114285714285714,0.009862245458599142,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,4,10,0.4,1000,1.0,0.5331349843742812,0.5322631049488848,0.004131809563145416,0.0171428571428571,0.021274666706002514,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,5,10,0.5,1000,1.0,0.5664088849887751,0.5661180446737389,0.012602249943157052,0.0228571428571428,0.03545939280029985,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,6,10,0.6,1000,1.0,0.5993233581132826,0.5987436030484794,0.02270047212793475,0.0285714285714285,0.05127190069936325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,7,10,0.7,1000,1.0,0.6334936993286093,0.6310191377664818,0.03669498049642232,0.0342857142857142,0.07098069478213652,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,8,10,0.8,1000,1.0,0.6780162567287187,0.6743336712946317,0.06013928008443637,0.04,0.10013928008443637,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,9,10,0.9,1000,1.0,1.0872707748421204,1.0869249398110057,0.025269301255540166,0.45,0.4752693012555402,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Marginal box,10,10,1.0,1000,1.0,1.164989074089481,1.1671897311678643,0.03016002817283947,0.52,0.5501600281728395,0.0,0.002,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,2,10,0.2,1000,1.0,0.1294254778654502,0.12910670667457025,-0.0037413674214320744,0.0057142857142857,0.001972918292853626,0.998,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,3,10,0.3,1000,1.0,0.14915447004087837,0.1494683034666177,-0.0015663259699722591,0.0114285714285714,0.009862245458599142,0.518,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,4,10,0.4,1000,1.0,0.16879973850356536,0.1683707537624618,0.004131809563145416,0.0171428571428571,0.021274666706002514,0.051,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,5,10,0.5,1000,1.0,0.18742961140536926,0.18649556983300186,0.012602249943157052,0.0228571428571428,0.03545939280029985,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,6,10,0.6,1000,1.0,0.2069568200106802,0.20397634175690005,0.02270047212793475,0.0285714285714285,0.05127190069936325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,7,10,0.7,1000,1.0,0.23063516155033958,0.22795958289470364,0.03669498049642232,0.0342857142857142,0.07098069478213652,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,8,10,0.8,1000,0.998,0.2644175548102827,0.26202878327813817,0.06013928008443637,0.04,0.10013928008443637,0.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,10,Gaussian
S23,Paired Bonferroni,9,10,0.9,1000,1.0,0.3729060311746597,0.37454640256535676,0.025269301255540166,0.45,0.4752693012555402,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,10,10,1.0,1000,0.999,0.39201843048831764,0.39424493846218295,0.03016002817283947,0.52,0.5501600281728395,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,10,Gaussian
S23,Paired maxT,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,2,10,0.2,1000,1.0,0.1251386679874358,0.1249752875926487,-0.0037413674214320744,0.0057142857142857,0.001972918292853626,0.999,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,3,10,0.3,1000,1.0,0.1444997854456098,0.14489987204233265,-0.0015663259699722591,0.0114285714285714,0.009862245458599142,0.696,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,4,10,0.4,1000,1.0,0.16379703792735395,0.16339685667806847,0.004131809563145416,0.0171428571428571,0.021274666706002514,0.118,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,5,10,0.5,1000,1.0,0.18213166049906188,0.1810119373893408,0.012602249943157052,0.0228571428571428,0.03545939280029985,0.003,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,6,10,0.6,1000,1.0,0.20140348510262743,0.1984508475048413,0.02270047212793475,0.0285714285714285,0.05127190069936325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,7,10,0.7,1000,1.0,0.22487923700543053,0.2220539430079672,0.03669498049642232,0.0342857142857142,0.07098069478213652,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,8,10,0.8,1000,0.995,0.2581623702430639,0.2559688310858871,0.06013928008443637,0.04,0.10013928008443637,0.0,0.0,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,common,100,10,Gaussian
S23,Paired maxT,9,10,0.9,1000,1.0,0.35975458773309793,0.3614619735423986,0.025269301255540166,0.45,0.4752693012555402,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired maxT,10,10,1.0,1000,0.999,0.37819973252954575,0.3805761471091076,0.03016002817283947,0.52,0.5501600281728395,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,100,10,Gaussian
S23,Selected pointwise,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Selected pointwise,2,10,0.2,1000,1.0,0.09094868013019931,0.09118761955863966,-0.0037413674214320744,0.0057142857142857,0.001972918292853626,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Selected pointwise,3,10,0.3,1000,1.0,0.09853853261794919,0.09935889111949595,-0.0015663259699722591,0.0114285714285714,0.009862245458599142,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Selected pointwise,4,10,0.4,1000,1.0,0.109983781182442,0.10971039357095945,0.004131809563145416,0.0171428571428571,0.021274666706002514,0.998,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Selected pointwise,5,10,0.5,1000,1.0,0.12571271498533101,0.1243524960495048,0.012602249943157052,0.0228571428571428,0.03545939280029985,0.9,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Selected pointwise,6,10,0.6,1000,0.998,0.1410912190361588,0.1397067402278913,0.02270047212793475,0.0285714285714285,0.05127190069936325,0.689,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,10,Gaussian
S23,Selected pointwise,7,10,0.7,1000,0.981,0.16078415193062295,0.16042334998559293,0.03669498049642232,0.0342857142857142,0.07098069478213652,0.309,0.0,0.0,0.0,0.004317290817167639,0.9705155440876868,0.9878031142492091,core,common,100,10,Gaussian
S23,Selected pointwise,8,10,0.8,1000,0.887,0.18128273373240528,0.1817465359125601,0.06013928008443637,0.04,0.10013928008443637,0.079,0.001,0.0,0.001,0.010011543337567888,0.8658784472486151,0.9051596416835653,core,common,100,10,Gaussian
S23,Selected pointwise,9,10,0.9,1000,0.959,0.2236920199177572,0.2206404113126802,0.025269301255540166,0.45,0.4752693012555402,0.0,1.0,0.0,0.0,0.006270486424512857,0.9448520067923587,0.9696350289179017,core,common,100,10,Gaussian
S23,Selected pointwise,10,10,1.0,1000,0.955,0.23551339310880773,0.2373134705997059,0.03016002817283947,0.52,0.5501600281728395,0.0,1.0,0.0,0.0,0.00655553201502365,0.9403171620637766,0.9662004877143683,core,common,100,10,Gaussian
S23,Working independence,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,2,10,0.2,1000,1.0,0.379556365631802,0.3782057676874425,-0.0037413674214320744,0.0057142857142857,0.001972918292853626,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,3,10,0.3,1000,1.0,0.413033673868183,0.41281726839629607,-0.0015663259699722591,0.0114285714285714,0.009862245458599142,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,4,10,0.4,1000,1.0,0.44497249659568033,0.4446126664257819,0.004131809563145416,0.0171428571428571,0.021274666706002514,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,5,10,0.5,1000,1.0,0.4734193515046249,0.47280067388464475,0.012602249943157052,0.0228571428571428,0.03545939280029985,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,6,10,0.6,1000,1.0,0.5012766920243528,0.5003102455699968,0.02270047212793475,0.0285714285714285,0.05127190069936325,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,7,10,0.7,1000,1.0,0.5313335946379282,0.5283009859429222,0.03669498049642232,0.0342857142857142,0.07098069478213652,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,8,10,0.8,1000,1.0,0.5715259840108554,0.5673907055459309,0.06013928008443637,0.04,0.10013928008443637,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,9,10,0.9,1000,1.0,0.9589115532869872,0.9601970876802692,0.025269301255540166,0.45,0.4752693012555402,0.0,0.001,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Working independence,10,10,1.0,1000,1.0,0.9989883107051373,0.9959277278318746,0.03016002817283947,0.52,0.5501600281728395,0.0,0.058,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S24,Estimated covariance Bonferroni,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,2,10,0.2,1000,1.0,0.058127436088817666,0.05793015858168675,-0.004517163646145239,0.0057142857142857,0.0011971220681404613,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,3,10,0.3,1000,1.0,0.0681663659057357,0.06818395407428354,-0.005516205793497454,0.0114285714285714,0.005912365635073947,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,4,10,0.4,1000,1.0,0.07789713879421861,0.077488100802706,-0.004280125293295344,0.0171428571428571,0.012862731849561755,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,5,10,0.5,1000,1.0,0.08864484236209753,0.0874425770821527,-0.0015522113150481312,0.0228571428571428,0.02130493154209467,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,6,10,0.6,1000,1.0,0.10047898552242843,0.09916348941911671,0.00226205280846491,0.0285714285714285,0.03083348137989341,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,7,10,0.7,1000,1.0,0.11394611792494973,0.11288315247524569,0.007087932323420039,0.0342857142857142,0.041373646609134236,0.977,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,8,10,0.8,1000,1.0,0.13122771005102535,0.13152307638050595,0.016700082378791323,0.04,0.056700082378791324,0.816,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,9,10,0.9,1000,0.999,0.17063554613596807,0.17144869156246884,0.007859195629991378,0.45,0.4578591956299914,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Estimated covariance Bonferroni,10,10,1.0,1000,0.999,0.18329186758669147,0.1840690204191784,0.007279372722718946,0.52,0.527279372722719,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Marginal box,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,2,10,0.2,1000,1.0,0.2059508862328913,0.20544588286901622,-0.004517163646145239,0.0057142857142857,0.0011971220681404613,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,3,10,0.3,1000,1.0,0.22397168060218584,0.2235322147630368,-0.005516205793497454,0.0114285714285714,0.005912365635073947,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,4,10,0.4,1000,1.0,0.24050005087329498,0.2400442263490234,-0.004280125293295344,0.0171428571428571,0.012862731849561755,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,5,10,0.5,1000,1.0,0.25655038315223155,0.2556336269245035,-0.0015522113150481312,0.0228571428571428,0.02130493154209467,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,6,10,0.6,1000,1.0,0.2720849568022565,0.27095428962230883,0.00226205280846491,0.0285714285714285,0.03083348137989341,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,7,10,0.7,1000,1.0,0.28795169337397475,0.28619867248602393,0.007087932323420039,0.0342857142857142,0.041373646609134236,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,8,10,0.8,1000,1.0,0.3077350618296972,0.30614941081928465,0.016700082378791323,0.04,0.056700082378791324,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,9,10,0.9,1000,1.0,0.5118610165061462,0.5103401245478142,0.007859195629991378,0.45,0.4578591956299914,0.0,0.989,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Marginal box,10,10,1.0,1000,1.0,0.5255903398787002,0.5241701410097064,0.007279372722718946,0.52,0.527279372722719,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,2,10,0.2,1000,1.0,0.05835517812458633,0.05837425068533415,-0.004517163646145239,0.0057142857142857,0.0011971220681404613,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,3,10,0.3,1000,1.0,0.0681414707580238,0.068186046169447,-0.005516205793497454,0.0114285714285714,0.005912365635073947,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,4,10,0.4,1000,1.0,0.07780173541385466,0.0772907641979079,-0.004280125293295344,0.0171428571428571,0.012862731849561755,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,5,10,0.5,1000,1.0,0.08857455102210213,0.08731194975532106,-0.0015522113150481312,0.0228571428571428,0.02130493154209467,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,6,10,0.6,1000,1.0,0.10051012761912535,0.09914197244933305,0.00226205280846491,0.0285714285714285,0.03083348137989341,0.999,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,7,10,0.7,1000,1.0,0.11380815977895407,0.1128652572837302,0.007087932323420039,0.0342857142857142,0.041373646609134236,0.98,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,8,10,0.8,1000,1.0,0.13125268300738724,0.131333737081901,0.016700082378791323,0.04,0.056700082378791324,0.807,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,9,10,0.9,1000,0.999,0.1709411405791375,0.1709768971266427,0.007859195629991378,0.45,0.4578591956299914,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Paired Bonferroni,10,10,1.0,1000,0.999,0.1835513751069113,0.1842076221462947,0.007279372722718946,0.52,0.527279372722719,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Paired maxT,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,2,10,0.2,1000,1.0,0.05639916759021131,0.05641466897200635,-0.004517163646145239,0.0057142857142857,0.0011971220681404613,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,3,10,0.3,1000,1.0,0.06601383910845689,0.06600121928438005,-0.005516205793497454,0.0114285714285714,0.005912365635073947,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,4,10,0.4,1000,1.0,0.07552318150043691,0.07499496139112011,-0.004280125293295344,0.0171428571428571,0.012862731849561755,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,5,10,0.5,1000,1.0,0.08617908225314094,0.084976226134543,-0.0015522113150481312,0.0228571428571428,0.02130493154209467,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,6,10,0.6,1000,1.0,0.09800633224304033,0.09667093769107779,0.00226205280846491,0.0285714285714285,0.03083348137989341,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,7,10,0.7,1000,1.0,0.11110230522611017,0.11016340995361759,0.007087932323420039,0.0342857142857142,0.041373646609134236,0.985,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired maxT,8,10,0.8,1000,0.999,0.1279968429361231,0.12821878044427176,0.016700082378791323,0.04,0.056700082378791324,0.853,0.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Paired maxT,9,10,0.9,1000,0.999,0.16481939474859839,0.1648450440261024,0.007859195629991378,0.45,0.4578591956299914,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Paired maxT,10,10,1.0,1000,0.999,0.17699626473952187,0.177601267147559,0.007279372722718946,0.52,0.527279372722719,0.0,1.0,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,common,500,10,Gaussian
S24,Selected pointwise,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Selected pointwise,2,10,0.2,1000,1.0,0.04019673319143473,0.040417271511956995,-0.004517163646145239,0.0057142857142857,0.0011971220681404613,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Selected pointwise,3,10,0.3,1000,1.0,0.04493693478631021,0.04461587193385915,-0.005516205793497454,0.0114285714285714,0.005912365635073947,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Selected pointwise,4,10,0.4,1000,1.0,0.05203952322950892,0.0516561848494406,-0.004280125293295344,0.0171428571428571,0.012862731849561755,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Selected pointwise,5,10,0.5,1000,1.0,0.061162297867617545,0.06045567110978605,-0.0015522113150481312,0.0228571428571428,0.02130493154209467,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Selected pointwise,6,10,0.6,1000,0.998,0.07067138905548916,0.0706228944867579,0.00226205280846491,0.0285714285714285,0.03083348137989341,1.0,0.0,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,10,Gaussian
S24,Selected pointwise,7,10,0.7,1000,0.987,0.07903398347863173,0.0793306555341807,0.007087932323420039,0.0342857142857142,0.041373646609134236,1.0,0.0,0.0,0.0,0.0035820385257559714,0.9778855576244203,0.9923871796106489,core,common,500,10,Gaussian
S24,Selected pointwise,8,10,0.8,1000,0.944,0.0870911734807941,0.0879493354192152,0.016700082378791323,0.04,0.056700082378791324,0.992,0.0,0.0,0.0,0.007270763371201131,0.927976651850269,0.9566251866145581,core,common,500,10,Gaussian
S24,Selected pointwise,9,10,0.9,1000,0.96,0.1028309555811409,0.1027698422983702,0.007859195629991378,0.45,0.4578591956299914,0.0,1.0,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,core,common,500,10,Gaussian
S24,Selected pointwise,10,10,1.0,1000,0.963,0.11056399947413596,0.110722492899788,0.007279372722718946,0.52,0.527279372722719,0.0,1.0,0.0,0.0,0.005969170796685251,0.9494176025179306,0.9730388191244452,core,common,500,10,Gaussian
S24,Working independence,1,10,0.1,1000,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,2,10,0.2,1000,1.0,0.17057326115823268,0.1703162737021866,-0.004517163646145239,0.0057142857142857,0.0011971220681404613,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,3,10,0.3,1000,1.0,0.18661559789366772,0.1862011548030117,-0.005516205793497454,0.0114285714285714,0.005912365635073947,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,4,10,0.4,1000,1.0,0.20126933697633084,0.2007833489486679,-0.004280125293295344,0.0171428571428571,0.012862731849561755,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,5,10,0.5,1000,1.0,0.21550300164954053,0.21466912636526592,-0.0015522113150481312,0.0228571428571428,0.02130493154209467,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,6,10,0.6,1000,1.0,0.22925368431600723,0.2282473239364364,0.00226205280846491,0.0285714285714285,0.03083348137989341,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,7,10,0.7,1000,1.0,0.24364062613286605,0.2416564129834335,0.007087932323420039,0.0342857142857142,0.041373646609134236,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,8,10,0.8,1000,1.0,0.26215685901417063,0.2604029792976357,0.016700082378791323,0.04,0.056700082378791324,0.0,0.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,9,10,0.9,1000,1.0,0.4255815460908399,0.42284949939056155,0.007859195629991378,0.45,0.4578591956299914,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Working independence,10,10,1.0,1000,1.0,0.4386558781287418,0.4360568941626931,0.007279372722718946,0.52,0.527279372722719,0.0,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian


==> anc/audit/simulation_simultaneous.csv <==
scenario,method,reps,simultaneous_coverage,mean_width,mean_max_width,contrast_coverage,false_certification,false_rejection,coverage_mcse,coverage_ci_lower,coverage_ci_upper,shape,dependence,n,m,law
S01,Estimated covariance Bonferroni,1000,0.954,0.4409523257999009,0.7105112307859717,0.954,0.0,0.001,0.006624499981130654,0.9391877960583809,0.9653375072367351,tie,independent,100,6,Gaussian
S01,Marginal box,1000,0.998,0.5331585927127105,0.8293718672187064,0.998,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,tie,independent,100,6,Gaussian
S01,Paired Bonferroni,1000,0.96,0.4416541840024885,0.7046463390406688,0.96,0.0,0.001,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,independent,100,6,Gaussian
S01,Paired maxT,1000,0.95,0.42969861757378364,0.6881872976816154,0.95,0.0,0.001,0.006892024376045114,0.9346861797557492,0.9618697376072513,tie,independent,100,6,Gaussian
S01,Selected pointwise,1000,0.667,0.32343832912308335,0.5255542390276218,,0.0,0.03,0.01490338887635963,0.6371997660141808,0.6955220966516438,tie,independent,100,6,Gaussian
S01,Working independence,1000,0.96,0.4416541840024885,0.7046463390406688,0.96,0.0,0.001,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,independent,100,6,Gaussian
S02,Estimated covariance Bonferroni,1000,0.966,0.1973854991898331,0.31366178638620656,0.966,0.0,0.0,0.005730968504537434,0.9528648097546889,0.9755686513367737,tie,independent,500,6,Gaussian
S02,Marginal box,1000,1.0,0.23836462884249512,0.3689377633477583,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,independent,500,6,Gaussian
S02,Paired Bonferroni,1000,0.969,0.19739352315678876,0.3132254421538747,0.969,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,tie,independent,500,6,Gaussian
S02,Paired maxT,1000,0.957,0.19183998931112312,0.30563070435881995,0.957,0.0,0.0,0.006414904519944161,0.942580996155916,0.9679213465882865,tie,independent,500,6,Gaussian
S02,Selected pointwise,1000,0.688,0.14478009487141308,0.23454530837292764,,0.0,0.0,0.014651143300097778,0.6586108249018995,0.7159503139075317,tie,independent,500,6,Gaussian
S02,Working independence,1000,0.969,0.19739352315678876,0.3132254421538747,0.969,0.0,0.0,0.005480784615363026,0.9563345039877078,0.9780759965528414,tie,independent,500,6,Gaussian
S03,Estimated covariance Bonferroni,1000,0.949,0.15935747135238498,0.2630242160660478,0.949,0.0,0.0,0.006956938982052382,0.9335645136552383,0.9609990572247332,tie,common,100,6,Gaussian
S03,Marginal box,1000,1.0,0.4711292503718652,0.6837551089159888,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S03,Paired Bonferroni,1000,0.965,0.15926745497482198,0.26168780283275217,0.965,0.0,0.0,0.005811626278418119,0.9517133776255466,0.9747277369828871,tie,common,100,6,Gaussian
S03,Paired maxT,1000,0.951,0.15460819334062473,0.25482114480557816,0.951,0.0,0.0,0.006826346021115546,0.9358092984933898,0.9627389653526394,tie,common,100,6,Gaussian
S03,Selected pointwise,1000,0.675,0.11693505298729633,0.1925550414757459,,0.0,0.0,0.014811313243598623,0.6453485364754667,0.703312098054589,tie,common,100,6,Gaussian
S03,Working independence,1000,1.0,0.37899155603949036,0.5536001454939512,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Gaussian
S04,Estimated covariance Bonferroni,1000,0.968,0.07126703109213672,0.1176565121537382,0.968,0.0,0.0,0.005565608681896351,0.9551752619162314,0.9772428921412891,tie,common,500,6,Gaussian
S04,Marginal box,1000,1.0,0.21078858408752713,0.3068189119556365,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S04,Paired Bonferroni,1000,0.967,0.07127654831553605,0.11755282930685182,0.967,0.0,0.0,0.005648982209212561,0.9540187355329184,0.9764070720415732,tie,common,500,6,Gaussian
S04,Paired maxT,1000,0.951,0.06922995990095555,0.11452801713523802,0.951,0.0,0.0,0.006826346021115546,0.9358092984933898,0.9627389653526394,tie,common,500,6,Gaussian
S04,Selected pointwise,1000,0.691,0.05246415825472603,0.08711369523144968,,0.0,0.0,0.014612289348353324,0.6616750359751813,0.7188631422833365,tie,common,500,6,Gaussian
S04,Working independence,1000,1.0,0.1696160118960272,0.24855529000915252,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Gaussian
S05,Estimated covariance Bonferroni,1000,0.964,0.4411370763578133,0.7904508567394075,0.964,0.0,0.0,0.005891010100144119,0.9505643395327921,0.9738844285926127,tie,signed,100,6,Gaussian
S05,Marginal box,1000,0.99,0.5253010540573985,0.7939165252614533,0.99,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,tie,signed,100,6,Gaussian
S05,Paired Bonferroni,1000,0.977,0.44144922604008396,0.7891659160141103,0.977,0.0,0.0,0.004740358636221528,0.9657235493377733,0.9846257230670071,tie,signed,100,6,Gaussian
S05,Paired maxT,1000,0.954,0.41891511747695326,0.7513307120119592,0.954,0.0,0.0,0.006624499981130654,0.9391877960583809,0.9653375072367351,tie,signed,100,6,Gaussian
S05,Selected pointwise,1000,0.825,0.33153151003026554,0.5848474716011695,,0.0,0.015,0.012015614840697917,0.800218354614785,0.8472942523696041,tie,signed,100,6,Gaussian
S05,Working independence,1000,0.944,0.4351700058036809,0.6711272027642168,0.944,0.0,0.005,0.007270763371201131,0.927976651850269,0.9566251866145581,tie,signed,100,6,Gaussian
S06,Estimated covariance Bonferroni,1000,0.982,0.1981076450426707,0.3540713783821621,0.982,0.0,0.0,0.004204283529925166,0.9717267448294926,0.9885842599904322,tie,signed,500,6,Gaussian
S06,Marginal box,1000,0.987,0.235560178964743,0.35619268971564805,0.987,0.0,0.0,0.0035820385257559714,0.9778855576244203,0.9923871796106489,tie,signed,500,6,Gaussian
S06,Paired Bonferroni,1000,0.979,0.19813593043453154,0.3538963270091495,0.979,0.0,0.0,0.00453420334788814,0.9681097049387625,0.9862242604320758,tie,signed,500,6,Gaussian
S06,Paired maxT,1000,0.96,0.18774799874945852,0.3364275953590478,0.96,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,signed,500,6,Gaussian
S06,Selected pointwise,1000,0.812,0.1486531597681162,0.260862198129966,,0.0,0.0,0.01235540367612487,0.7866068125887822,0.8350052901162315,tie,signed,500,6,Gaussian
S06,Working independence,1000,0.939,0.1951698859284716,0.3011022610902467,0.939,0.0,0.0,0.007568289106528638,0.9224198811757163,0.9522202248739662,tie,signed,500,6,Gaussian
S07,Estimated covariance Bonferroni,1000,0.993,0.523769061788517,0.8970784077957874,0.965,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,core,independent,100,6,Gaussian
S07,Marginal box,1000,0.999,0.6371560384708237,1.1018850915815432,0.998,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,100,6,Gaussian
S07,Paired Bonferroni,1000,0.994,0.5250529616125634,0.8943773673376063,0.971,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,independent,100,6,Gaussian
S07,Paired maxT,1000,0.994,0.5096623963950944,0.8652590414626473,0.959,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,independent,100,6,Gaussian
S07,Selected pointwise,1000,0.851,0.3693209228956858,0.6030452916129901,,0.0,0.008,0.011260506205317771,0.8275879764800763,0.871725639063064,core,independent,100,6,Gaussian
S07,Working independence,1000,0.994,0.5250529616125634,0.8943773673376063,0.971,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,independent,100,6,Gaussian
S08,Estimated covariance Bonferroni,1000,0.997,0.2371680025059121,0.39865714070621644,0.972,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,500,6,Gaussian
S08,Marginal box,1000,0.999,0.2921902529693474,0.4974855257775369,0.999,0.0,0.0,0.0009994998749374613,0.9943574414020421,0.9998234536293739,core,independent,500,6,Gaussian
S08,Paired Bonferroni,1000,0.997,0.2372651186900706,0.398249728961763,0.974,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,500,6,Gaussian
S08,Paired maxT,1000,0.996,0.23058299298373605,0.38585823434434163,0.966,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,independent,500,6,Gaussian
S08,Selected pointwise,1000,0.885,0.16576291661742576,0.26664109035338346,,0.0,0.0,0.010088359628799917,0.8637368277535603,0.9033165682125622,core,independent,500,6,Gaussian
S08,Working independence,1000,0.997,0.2372651186900706,0.398249728961763,0.974,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,independent,500,6,Gaussian
S09,Estimated covariance Bonferroni,1000,0.989,0.19830196517020907,0.36265682307757174,0.957,0.0,0.0,0.0032983329122452166,0.9804106042992137,0.9938468259019134,core,common,100,6,Gaussian
S09,Marginal box,1000,1.0,0.6030974609403981,1.0798114574735762,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S09,Paired Bonferroni,1000,0.993,0.19855863352764264,0.36297659788937414,0.964,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,core,common,100,6,Gaussian
S09,Paired maxT,1000,0.988,0.1926036996450523,0.35102142363956784,0.952,0.0,0.0,0.003443254274665176,0.9791427315245017,0.9931223521935965,core,common,100,6,Gaussian
S09,Selected pointwise,1000,0.902,0.13842224627636093,0.2441647650270061,,0.0,0.0,0.009401914698613255,0.882005297700964,0.9189179884766496,core,common,100,6,Gaussian
S09,Working independence,1000,1.0,0.4940603596020252,0.8853354810651612,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Gaussian
S10,Estimated covariance Bonferroni,1000,0.997,0.09415809200383841,0.16880385115153818,0.966,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,500,6,Gaussian
S10,Marginal box,1000,1.0,0.27502465759354205,0.48346307852805587,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S10,Paired Bonferroni,1000,0.997,0.09429484704090833,0.169169469332427,0.969,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,500,6,Gaussian
S10,Paired maxT,1000,0.996,0.09122262748951324,0.16301027112567454,0.954,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,common,500,6,Gaussian
S10,Selected pointwise,1000,0.905,0.06566826216147684,0.1132362717093259,,0.0,0.0,0.009272270487857868,0.8852455602057479,0.9216547654209526,core,common,500,6,Gaussian
S10,Working independence,1000,1.0,0.22176241647797149,0.3887149532182792,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Gaussian
S11,Estimated covariance Bonferroni,1000,0.995,0.5056621321524176,0.9659567067381997,0.966,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,signed,100,6,Gaussian
S11,Marginal box,1000,0.998,0.624773821858644,1.0887845098940359,0.981,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,signed,100,6,Gaussian
S11,Paired Bonferroni,1000,0.998,0.507301417306424,0.9694658177096038,0.971,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,signed,100,6,Gaussian
S11,Paired maxT,1000,0.992,0.47891644338660644,0.9162353011178467,0.953,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,core,signed,100,6,Gaussian
S11,Selected pointwise,1000,0.911,0.36394573934772584,0.6952161909799913,,0.0,0.007,0.009004387819280108,0.8917426484378812,0.9271117560869926,core,signed,100,6,Gaussian
S11,Working independence,1000,0.975,0.5150855629348753,0.8954774367836349,0.926,0.0,0.001,0.004937104414532877,0.9633547107321566,0.9830098687065659,core,signed,100,6,Gaussian
S12,Estimated covariance Bonferroni,1000,0.995,0.23364379778342356,0.44749526982932236,0.974,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,signed,500,6,Gaussian
S12,Marginal box,1000,0.996,0.2908494241419916,0.5017662249664634,0.993,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,signed,500,6,Gaussian
S12,Paired Bonferroni,1000,0.995,0.2334952229388401,0.44709577459442584,0.974,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,signed,500,6,Gaussian
S12,Paired maxT,1000,0.992,0.2197374876638219,0.41812882813069896,0.947,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,core,signed,500,6,Gaussian
S12,Selected pointwise,1000,0.87,0.16687259409647145,0.3148811594889062,,0.0,0.001,0.010634848376916336,0.8477319733455312,0.8894362253751581,core,signed,500,6,Gaussian
S12,Working independence,1000,0.972,0.2356080630192984,0.40156048684776713,0.929,0.0,0.0,0.005216895628628201,0.9598298168024069,0.9805577231872291,core,signed,500,6,Gaussian
S13,Estimated covariance Bonferroni,1000,1.0,0.5296017333491474,0.8447643730273137,0.953,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Marginal box,1000,1.0,0.6309019037007958,1.0121810261042925,0.999,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired Bonferroni,1000,1.0,0.5301462567113457,0.8411688704947469,0.961,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Paired maxT,1000,1.0,0.517176982662229,0.8176101687836672,0.95,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S13,Selected pointwise,1000,0.966,0.38436980265452836,0.5786372127965701,,0.0,0.0,0.005730968504537434,0.9528648097546889,0.9755686513367737,gradient,independent,100,6,Gaussian
S13,Working independence,1000,1.0,0.5301462567113457,0.8411688704947469,0.961,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,100,6,Gaussian
S14,Estimated covariance Bonferroni,1000,0.993,0.2765537146084937,0.39356470505738606,0.957,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,gradient,independent,500,6,Gaussian
S14,Marginal box,1000,1.0,0.33717399450719393,0.48591169486568186,0.998,0.0,0.0,0.0,0.996173241514445,1.0,gradient,independent,500,6,Gaussian
S14,Paired Bonferroni,1000,0.994,0.27685178088285006,0.3931193506950698,0.964,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,independent,500,6,Gaussian
S14,Paired maxT,1000,0.992,0.2684432526325526,0.3800122721016445,0.946,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,gradient,independent,500,6,Gaussian
S14,Selected pointwise,1000,0.861,0.19228948885727354,0.2669217888909015,,0.001,0.0,0.010939789760319894,0.8381734694242182,0.8810636109492109,gradient,independent,500,6,Gaussian
S14,Working independence,1000,0.994,0.27685178088285006,0.3931193506950698,0.964,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,independent,500,6,Gaussian
S15,Estimated covariance Bonferroni,1000,0.985,0.24867022759657367,0.38688362535315857,0.961,0.0,0.0,0.0038438262187565153,0.9753990230730932,0.9908890211959184,gradient,common,100,6,Gaussian
S15,Marginal box,1000,1.0,0.638248475198764,1.0113682456207855,1.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S15,Paired Bonferroni,1000,0.99,0.24974220926292065,0.3863716410988826,0.967,0.0,0.0,0.003146426544510456,0.9816905311296853,0.9945592455544707,gradient,common,100,6,Gaussian
S15,Paired maxT,1000,0.984,0.2414058631567126,0.37256120428913886,0.955,0.0,0.0,0.00396787096564392,0.97416793978826,0.9901277579977227,gradient,common,100,6,Gaussian
S15,Selected pointwise,1000,0.8,0.17111967398883712,0.2582346260743839,,0.004,0.0,0.012649110640673518,0.7740810353518655,0.8236229095568015,gradient,common,100,6,Gaussian
S15,Working independence,1000,1.0,0.5453632295555922,0.8514052039247682,1.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,100,6,Gaussian
S16,Estimated covariance Bonferroni,1000,0.975,0.11979686664590422,0.17367292726658012,0.961,0.0,0.0,0.004937104414532877,0.9633547107321566,0.9830098687065659,gradient,common,500,6,Gaussian
S16,Marginal box,1000,1.0,0.3494062178058982,0.4840687957430991,1.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S16,Paired Bonferroni,1000,0.976,0.11984653117742461,0.17364874237127043,0.963,0.0,0.0,0.004839834707921338,0.9645370943883885,0.9838198315333629,gradient,common,500,6,Gaussian
S16,Paired maxT,1000,0.968,0.1154564151169353,0.16717579970151444,0.952,0.0,0.0,0.005565608681896351,0.9551752619162314,0.9772428921412891,gradient,common,500,6,Gaussian
S16,Selected pointwise,1000,0.756,0.08031238282018693,0.11595303304540781,,0.0,0.0,0.013581752464244074,0.7284335318206567,0.7816071678347392,gradient,common,500,6,Gaussian
S16,Working independence,1000,1.0,0.28861183592646505,0.39050749722657147,1.0,0.0,0.0,0.0,0.996173241514445,1.0,gradient,common,500,6,Gaussian
S17,Estimated covariance Bonferroni,1000,0.997,0.5469456434507973,0.9756668729724723,0.96,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,gradient,signed,100,6,Gaussian
S17,Marginal box,1000,0.996,0.6261638554695781,0.9806583844743724,0.982,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,gradient,signed,100,6,Gaussian
S17,Paired Bonferroni,1000,0.998,0.5483522207907965,0.9775701139919234,0.961,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,gradient,signed,100,6,Gaussian
S17,Paired maxT,1000,0.995,0.5201844187848266,0.921753395186931,0.934,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,gradient,signed,100,6,Gaussian
S17,Selected pointwise,1000,0.761,0.41050033031197386,0.7132957293005115,,0.0,0.0,0.01348625225924534,0.7336003718062974,0.7864020602642429,gradient,signed,100,6,Gaussian
S17,Working independence,1000,0.982,0.5257684836923875,0.8230603657914621,0.912,0.0,0.0,0.004204283529925166,0.9717267448294926,0.9885842599904322,gradient,signed,100,6,Gaussian
S18,Estimated covariance Bonferroni,1000,0.992,0.3058387604683598,0.49311709435976386,0.971,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,gradient,signed,500,6,Gaussian
S18,Marginal box,1000,0.994,0.3395627606206065,0.483957722940893,0.987,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,gradient,signed,500,6,Gaussian
S18,Paired Bonferroni,1000,0.992,0.3062444540490506,0.4934557024185027,0.973,0.0,0.0,0.0028170906978654425,0.9842936654690199,0.995940804181194,gradient,signed,500,6,Gaussian
S18,Paired maxT,1000,0.983,0.28924747258257993,0.4630334033804596,0.951,0.0,0.0,0.004087909000944127,0.9729440411597701,0.9893593101431837,gradient,signed,500,6,Gaussian
S18,Selected pointwise,1000,0.747,0.21701089852150987,0.33820320966353257,,0.028,0.0,0.013747399754135324,0.7191453808937036,0.7729642004144321,gradient,signed,500,6,Gaussian
S18,Working independence,1000,0.966,0.28000164721584775,0.3915445720965825,0.934,0.0,0.0,0.005730968504537434,0.9528648097546889,0.9755686513367737,gradient,signed,500,6,Gaussian
S19,Estimated covariance Bonferroni,1000,0.963,0.1603757548212853,0.2983418236963387,0.963,0.0,0.0,0.005969170796685251,0.9494176025179306,0.9730388191244452,tie,common,100,6,Bounded
S19,Marginal box,1000,1.0,0.8434293161754545,1.1862887123845531,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Paired Bonferroni,1000,0.975,0.1599982360671156,0.2973099572158092,0.975,0.0,0.0,0.004937104414532877,0.9633547107321566,0.9830098687065659,tie,common,100,6,Bounded
S19,Paired Hoeffding,1000,1.0,0.2472973658952182,0.44409104924684434,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S19,Selected pointwise,1000,0.658,0.11737000909815216,0.22080988332562426,,0.0,0.0,0.01500119995200384,0.6280436431236505,0.6867471011949142,tie,common,100,6,Bounded
S19,Working independence,1000,1.0,0.6712080396267631,0.9554476346640783,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,100,6,Bounded
S20,Estimated covariance Bonferroni,1000,0.994,0.1845770262384746,0.37197548054733137,0.958,0.0,0.0,0.002442130217658347,0.9869718317581478,0.9972473308581237,core,common,100,6,Bounded
S20,Marginal box,1000,1.0,0.9534068312398754,1.6230473372448582,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Paired Bonferroni,1000,0.997,0.1847337694391754,0.3723983150842192,0.967,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,100,6,Bounded
S20,Paired Hoeffding,1000,1.0,0.29624206987431084,0.6186126459908712,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S20,Selected pointwise,1000,0.886,0.12973319893785937,0.249806549297031,,0.0,0.0,0.010050074626588601,0.8648073995463684,0.904238342902783,core,common,100,6,Bounded
S20,Working independence,1000,1.0,0.7815303851622524,1.392522094398414,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,6,Bounded
S21,Estimated covariance Bonferroni,1000,0.956,0.07156530047936649,0.1339778887272206,0.956,0.0,0.0,0.006485676526007139,0.9414482108495923,0.9670617854115815,tie,common,500,6,Bounded
S21,Marginal box,1000,1.0,0.37721568398530536,0.5314370143679381,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Paired Bonferroni,1000,0.96,0.07153822967713525,0.13384991059515866,0.96,0.0,0.0,0.00619677335393187,0.945990355878742,0.9704890263145473,tie,common,500,6,Bounded
S21,Paired Hoeffding,1000,1.0,0.11057826575839853,0.19963094230821732,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S21,Selected pointwise,1000,0.657,0.05260722639843891,0.09928450404630182,,0.0,0.0,0.015011695440555674,0.6270270213781515,0.6857713764573843,tie,common,500,6,Bounded
S21,Working independence,1000,1.0,0.3001953735683239,0.4282061971343519,1.0,0.0,0.0,0.0,0.996173241514445,1.0,tie,common,500,6,Bounded
S22,Estimated covariance Bonferroni,1000,0.993,0.08480143574642528,0.1618118537794238,0.962,0.0,0.0,0.002636474919281427,0.9856216845342334,0.9966051315990092,core,common,500,6,Bounded
S22,Marginal box,1000,1.0,0.49074466760312546,0.9651833878780488,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Paired Bonferroni,1000,0.991,0.08485940878176923,0.1619545962686416,0.96,0.0,0.0,0.0029864694875387575,0.982984183834662,0.9952579393325229,core,common,500,6,Bounded
S22,Paired Hoeffding,1000,1.0,0.13312880044846012,0.265783561368083,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S22,Selected pointwise,1000,0.879,0.05993903814416344,0.10827109637968681,,0.0,0.0,0.010313049985334114,0.8573230993571588,0.8977762177107904,core,common,500,6,Bounded
S22,Working independence,1000,1.0,0.39212704067059423,0.7600585916311992,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,6,Bounded
S23,Estimated covariance Bonferroni,1000,0.996,0.20970206056868218,0.39433942939491284,0.949,0.0,0.0,0.0019959959919799443,0.9897604437227377,0.9984434118595916,core,common,100,10,Gaussian
S23,Marginal box,1000,1.0,0.6217735762211607,1.165274650551089,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S23,Paired Bonferroni,1000,0.998,0.2101743295849543,0.39440095747662285,0.968,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,100,10,Gaussian
S23,Paired maxT,1000,0.995,0.20379665644732267,0.3805309423763865,0.956,0.0,0.0,0.002230470802319547,0.9883490446266249,0.9978624644726756,core,common,100,10,Gaussian
S23,Selected pointwise,1000,0.837,0.13675472266416736,0.23753024646637927,,0.0,0.001,0.011680368144883107,0.8128247624397997,0.858596002340936,core,common,100,10,Gaussian
S23,Working independence,1000,1.0,0.5273018022265551,1.0010478208107172,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,100,10,Gaussian
S24,Estimated covariance Bonferroni,1000,0.998,0.09924160103719326,0.1833435072841909,0.955,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,10,Gaussian
S24,Marginal box,1000,1.0,0.2832196069251378,0.5256260805239903,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian
S24,Paired Bonferroni,1000,0.998,0.09929364214100823,0.18356357650288657,0.958,0.0,0.0,0.0014127986409959495,0.9927371921365079,0.9994513564118793,core,common,500,10,Gaussian
S24,Paired maxT,1000,0.997,0.096303641034564,0.17701070146498596,0.944,0.0,0.0,0.0017294507798720387,0.9912169859464969,0.9989792161188614,core,common,500,10,Gaussian
S24,Selected pointwise,1000,0.889,0.06485269901450633,0.11056793872557517,,0.0,0.0,0.00993373041711924,0.8680219923564878,0.9070007895417505,core,common,500,10,Gaussian
S24,Working independence,1000,1.0,0.23732497913603973,0.4386819635821069,1.0,0.0,0.0,0.0,0.996173241514445,1.0,core,common,500,10,Gaussian


==> anc/audit/unit_checks.csv <==
check,passed,observed,expected
three-point analytic sharp upper,True,0.5,0.5
negative cycle detection,True,,
weight splitting and translation,True,,


==> anc/regenerate_main_figures.py <==
from pathlib import Path
import pandas as pd, numpy as np, matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
p=Path(__file__).resolve().parent; r=p/'audit'; s=pd.read_csv(r/'simulation_simultaneous.csv'); d=pd.read_csv(r/'nsw_profiles.csv')
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':9,'axes.spines.top':False,'axes.spines.right':False,'axes.labelsize':9,'axes.titlesize':10,'legend.fontsize':8,'pdf.fonttype':42})
methods=['Paired maxT','Paired Bonferroni','Estimated covariance Bonferroni','Marginal box','Working independence','Selected pointwise']; short=['Paired maxT','Paired Bonf.','Estimated Bonf.','Marginal box','Independence','Selected pointwise']; colors=['#176b85','#38765c','#92762e','#6d6d6d','#a35523','#8f405c']; markers=['o','s','^','D','v','x']; g=s[(s.law=='Gaussian')&(s.m==6)]
fig,ax=plt.subplots(1,2,figsize=(7.1,3.05),layout='constrained');
for i,(m,l,c,mk) in enumerate(zip(methods,short,colors,markers)):
 h=g[g.method==m]; y=h.simultaneous_coverage; ax[0].plot([y.min(),y.max()],[i,i],c=c,lw=2); ax[0].scatter(y.mean(),i,c=c,marker=mk,s=32,zorder=3); 
 for j,dep in enumerate(['independent','common','signed']):
  a=h[h.dependence==dep].mean_width.mean(); ax[1].scatter(j+(i-2.5)*.055,a,c=c,marker=mk,s=30,label=l if j==0 else None)
ax[0].axvline(.95,color='0.2',ls=':',lw=1); ax[0].set(yticks=range(6),yticklabels=short,xlim=(.63,1.015),xlabel='Simultaneous coverage',title='(a) Coverage across 18 scenarios'); ax[0].invert_yaxis(); ax[0].grid(axis='x',alpha=.15); ax[1].set(xticks=range(3),xticklabels=['Independent','Common','Signed'],ylabel='Mean band width',title='(b) Width by dependence'); ax[1].grid(axis='y',alpha=.15)
fig.savefig(p/'figures/main_sim_summary.pdf',bbox_inches='tight'); plt.close(fig)
h=d[(d.universe=='All, equal')&(d.method=='Paired maxT')].sort_values('q'); q=np.r_[0,h.q]; lo=np.r_[0,h.L]; hi=np.r_[0,h.exact_U]; est=np.r_[0,h.estimate]; fig,ax=plt.subplots(1,2,figsize=(7.1,2.9),layout='constrained'); ax[0].fill_between(q,lo,hi,step='pre',color='#176b85',alpha=.20,label='95% nominal band'); ax[0].step(q,est,where='pre',color='#176b85',lw=1.8,label='Estimate'); ax[0].set(xlim=(0,1),xlabel='Retained weight',ylabel='Minimum tolerance (thousand USD)',title='(a) Reconciliation profile'); ax[0].legend(loc='upper left',frameon=False); t=np.unique(np.r_[0,3,h.L,h.exact_U,h.estimate]); mass=lambda v: np.array([max([0,*h.q[np.asarray(v)<=x+1e-10]]) for x in t]); ax[1].fill_between(t,mass(h.exact_U),mass(h.L),step='post',color='#176b85',alpha=.2); ax[1].step(t,mass(h.estimate),where='post',color='#176b85',lw=1.8); ax[1].set(xlim=(0,3),ylim=(0,1.05),xlabel='Tolerance (thousand USD)',ylabel='Maximum reconcilable weight',title='(b) Inverted profile'); ax[1].axvline(1,ls=':',c='0.35',lw=1); fig.savefig(p/'figures/main_nsw_profile.pdf',bbox_inches='tight'); plt.close(fig)
# Supplement summary tables all scenarios: coverage / mean width, in two blocks; all methods 6 per case.
for law,fn in [('Gaussian','gauss'),('Bounded','bounded')]:
 h=s[s.law==law]; ms=methods if law=='Gaussian' else ['Paired Hoeffding']+methods[1:]; rows=[]
 for sc,k in h.groupby('scenario',sort=True):
  a=k.iloc[0]; cells=[]
  for m in ms:
   v=k[k.method==m].iloc[0]; cells.append(f'{v.simultaneous_coverage:.3f} / {v.mean_width:.3f}')
  rows.append(' & '.join([sc,str(a['shape']),str(a.dependence),str(a.n),str(a.m)]+cells)+r' \\')
 (p/f'tables/{fn}_rows.tex').write_text('\n'.join(rows))
# full supplement real sensitivity table per universe, methods
for idx,(uni,g) in enumerate(d.groupby('universe',sort=False)):
 rows=[]
 for (q,num,den),h in g.groupby(['q','q_num','q_den'],sort=True):
  cells=[]
  for m in ['Paired maxT','Paired Bonferroni','Stratified bootstrap maxT','Marginal box','Working independence']+(['Paired Hoeffding'] if idx==2 else []):
   v=h[h.method==m].iloc[0]; cells.append(f'[{v.L:.3f}, {v.conservative_U:.3f}]')
  rows.append(' & '.join([f'${num}/{den}$',f'{h.estimate.iloc[0]:.3f}']+cells)+r' \\')
 (p/f'tables/nsw_{idx}_rows.tex').write_text('\n'.join(rows))


==> anc/verify_flow.py <==
"""Independent exact-integer check of the weighted antichain identity.
Run: python verify_flow.py (requires numpy, networkx).
No empirical coverage experiment is rerun or altered.
"""
from pathlib import Path
import itertools
import json
import numpy as np
import networkx as nx


def closure(b):
    d = np.array(b, dtype=np.int64, copy=True)
    for k in range(len(d)):
        d = np.minimum(d, d[:, k, None] + d[None, k, :])
    assert np.all(np.diag(d) == 0)
    return d


def antichain_flow(d, weights, t):
    m = len(weights)
    total = int(sum(weights))
    g = nx.DiGraph()
    for i, w in enumerate(weights):
        g.add_edge('s', ('L', i), capacity=int(w))
        g.add_edge(('R', i), 'v', capacity=int(w))
    for i in range(m):
        for j in range(m):
            if d[j, i] < -t:
                g.add_edge(('L', i), ('R', j), capacity=2 * total)
    flow, (source_side, sink_side) = nx.minimum_cut(g, 's', 'v', flow_func=nx.algorithms.flow.edmonds_karp)
    antichain = [i for i in range(m) if ('L', i) in source_side and ('R', i) in sink_side]
    assert all(d[i, j] >= -t for i, j in itertools.product(antichain, repeat=2))
    assert sum(weights[i] for i in antichain) == total - flow
    return total - flow


def main():
    rng = np.random.default_rng(20261130)
    thresholds = profile_checks = 0
    for rep in range(120):
        m = 2 + rep % 8
        center = rng.integers(-20, 21, m)
        slack = rng.integers(0, 15, (m, m))
        b = center[None, :] - center[:, None] + slack
        np.fill_diagonal(b, 0)
        d = closure(b)
        w = rng.integers(1, 7, m).tolist()
        subsets = []
        for mask in range(1, 1 << m):
            idx = [i for i in range(m) if mask >> i & 1]
            subsets.append((sum(w[i] for i in idx), int(-d[np.ix_(idx, idx)].min())))
        candidates = sorted({0} | {max(0, int(-d[i,j]), int(-d[j,i])) for i in range(m) for j in range(i+1,m)})
        masses = []
        for t in candidates:
            got = antichain_flow(d, w, t)
            expected = max((mass for mass, width in subsets if width <= t), default=0)
            assert got == expected, (rep, t, got, expected)
            masses.append(got)
            thresholds += 1
        for q in sorted({mass for mass, _ in subsets}):
            got = next(t for t, mass in zip(candidates, masses) if mass >= q)
            expected = min(width for mass, width in subsets if mass >= q)
            assert got == expected
            profile_checks += 1
    result = {'seed': 20261130, 'regions': 120, 'dimensions': [2,9], 'threshold_comparisons': thresholds, 'profile_comparisons': profile_checks, 'arithmetic': 'integer', 'status': 'passed'}
    path = Path(__file__).resolve().parent / 'audit' / 'flow_audit.json'
    path.parent.mkdir(exist_ok=True)
    path.write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2))

if __name__ == '__main__':
    main()

